MOM renormalization group functions in the maximal abelian gauge

The one loop 3-point vertex functions of QCD in the maximal abelian gauge (MAG) are evaluated at the fully symmetric point at one loop. As a consequence the theory is renormalized in the various momentum (MOM) schemes which are defined by the trivalent vertices, as well as in the MSbar scheme. From these the two loop renormalization group functions in the MOM schemes are derived using the one loop conversion functions. In parallel we repeat the analysis for the Curci-Ferrari gauge which corresponds to the MAG in a specific limit. The relation between the Lambda parameters in different schemes is also provided.

==> anc/qcdmagmom.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic version of beta-functions, anomalous dimensions, coupling
    constant mappings and conversion functions for each MOMi scheme together
    with amplitudes for MSbar and the MOMi scheme defined by that vertex.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Noda and Nda are the dimensions defined in equation (2.2).
Nf is the number of massless quarks.
N_F is the dimension of the fundamental representation of the colour group.
psiprime(x) is the first derivative of psi(x).

The label Sigma_* on a set of terms flags the corresponding amplitude.

a is the MSbar coupling constant.
al is the MSbar gauge parameter.

amom is the MOMi coupling constant.
almom is the MOMi gauge parameter.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMggg renormalization group functions and triple gluon vertex amplitudes
                              in MSbar and MOMggg

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta_ms(a,al) :=

( - 11*Ca + 4*Nf*Tf)/3*a^2 

+ (2*( - 17*Ca^2 + 10*Ca*Nf*Tf + 6*Cf*Nf*Tf))/3*a^3;

gamma_A_ms(a,al) :=

( - 3*al*Ca*Nda + 3*al*Ca*Noda + 9*Ca*Nda - 13*Ca*Noda 
+ 8*Nf*Noda*Tf)/(6*Noda)*a 

+ (15*al^2*Ca^2*Nda^2 + 3*al^2*Ca^2*Nda*Noda + 6*al^2*Ca^2*Noda^2 
- 6*al*Ca^2*Nda^2 + 210*al*Ca^2*Nda*Noda + 66*al*Ca^2*Noda^2 - 33*Ca^2*Nda^2 
+ 331*Ca^2*Nda*Noda - 354*Ca^2*Noda^2 - 80*Ca*Nda*Nf*Noda*Tf 
+ 240*Ca*Nf*Noda^2*Tf + 192*Cf*Nf*Noda^2*Tf)/(48*Noda^2)*a^2;

gamma_al_ms(a,al) :=

( - 6*al^2*Ca*Nda - 3*al^2*Ca*Noda - 36*al*Ca*Nda + 26*al*Ca*Noda 
- 16*al*Nf*Noda*Tf - 36*Ca*Nda)/(12*al*Noda)*a 

+ ( - 30*al^3*Ca^2*Nda^2 - 27*al^3*Ca^2*Nda*Noda - 3*al^3*Ca^2*Noda^2 
- 366*al^2*Ca^2*Nda^2 - 339*al^2*Ca^2*Nda*Noda - 51*al^2*Ca^2*Noda^2 
+ 294*al*Ca^2*Nda^2 - 647*al*Ca^2*Nda*Noda + 354*al*Ca^2*Noda^2 
+ 160*al*Ca*Nda*Nf*Noda*Tf - 240*al*Ca*Nf*Noda^2*Tf - 192*al*Cf*Nf*Noda^2*Tf 
+ 2016*Ca^2*Nda^2 - 928*Ca^2*Nda*Noda 
+ 512*Ca*Nda*Nf*Noda*Tf)/(48*al*Noda^2)*a^2;

gamma_c_ms(a,al) :=

(Ca*( - 2*al*Nda + al*Noda - 6*Nda - 3*Noda))/(4*Noda)*a 

+ (Ca*(12*al^2*Ca*Nda^2 - 42*al^2*Ca*Nda*Noda + 6*al^2*Ca*Noda^2 
- 588*al*Ca*Nda^2 - 126*al*Ca*Nda*Noda - 6*al*Ca*Noda^2 + 510*Ca*Nda^2 
- 347*Ca*Nda*Noda - 190*Ca*Noda^2 + 160*Nda*Nf*Noda*Tf 
+ 80*Nf*Noda^2*Tf))/(96*Noda^2)*a^2;

gamma_q_ms(a,al) :=

(al*Noda*Tf)/N_F*a 

+ ( - al^2*Ca*Cf*N_F + al^2*Ca*Noda*Tf + 22*al*Ca*Cf*N_F - 14*al*Ca*Noda*Tf 
+ 23*Ca*Cf*N_F + 2*Ca*Noda*Tf - 6*Cf^2*N_F - 8*Cf*N_F*Nf*Tf)/(4*N_F)*a^2;

beta_momggg(amom,almom) :=

( - 11*Ca + 4*Nf*Tf)/3*amom^2 

+ (288*psiprime(1/3)*almom^3*Ca^2*Nda^2
-72*psiprime(1/3)*almom^3*Ca^2*Noda^2
+1548*psiprime(1/3)*almom^2*Ca^2*Nda^2
-1878*psiprime(1/3)*almom^2*Ca^2*Nda*Noda
+786*psiprime(1/3)*almom^2*Ca^2*Noda^2
+768*psiprime(1/3)*almom^2*Ca*Nda*Nf*Noda*Tf
-384*psiprime(1/3)*almom^2*Ca*Nf*Noda^2*Tf
+648*psiprime(1/3)*almom*Ca^2*Nda^2
+1860*psiprime(1/3)*almom*Ca^2*Nda*Noda
-1404*psiprime(1/3)*almom*Ca^2*Noda^2
-480*psiprime(1/3)*almom*Ca*Nda*Nf*Noda*Tf
+864*psiprime(1/3)*almom*Ca*Nf*Noda^2*Tf
-1080*psiprime(1/3)*Ca^2*Nda^2
+1944*psiprime(1/3)*Ca^2*Nda*Noda
+486*almom^4*Ca^2*Nda^2
+81*almom^4*Ca^2*Nda*Noda
-81*almom^4*Ca^2*Noda^2
-192*almom^3*Ca^2*Nda^2*pi^2
+1620*almom^3*Ca^2*Nda^2
-3078*almom^3*Ca^2*Nda*Noda
+48*almom^3*Ca^2*Noda^2*pi^2
+1026*almom^3*Ca^2*Noda^2
+1296*almom^3*Ca*Nda*Nf*Noda*Tf
-432*almom^3*Ca*Nf*Noda^2*Tf
-1032*almom^2*Ca^2*Nda^2*pi^2
-4374*almom^2*Ca^2*Nda^2
+1252*almom^2*Ca^2*Nda*Noda*pi^2
+8289*almom^2*Ca^2*Nda*Noda
-524*almom^2*Ca^2*Noda^2*pi^2
-3051*almom^2*Ca^2*Noda^2
-512*almom^2*Ca*Nda*Nf*Noda*pi^2*Tf
-3456*almom^2*Ca*Nda*Nf*Noda*Tf
+256*almom^2*Ca*Nf*Noda^2*pi^2*Tf
+1728*almom^2*Ca*Nf*Noda^2*Tf
-432*almom*Ca^2*Nda^2*pi^2
-4860*almom*Ca^2*Nda^2
-1240*almom*Ca^2*Nda*Noda*pi^2
-1134*almom*Ca^2*Nda*Noda
+936*almom*Ca^2*Noda^2*pi^2
+2106*almom*Ca^2*Noda^2
+320*almom*Ca*Nda*Nf*Noda*pi^2*Tf
+1296*almom*Ca*Nda*Nf*Noda*Tf
-576*almom*Ca*Nf*Noda^2*pi^2*Tf
-1296*almom*Ca*Nf*Noda^2*Tf
+720*Ca^2*Nda^2*pi^2
+2916*Ca^2*Nda^2
-1296*Ca^2*Nda*Noda*pi^2
-2916*Ca^2*Nda*Noda
-14688*Ca^2*Noda^2
+8640*Ca*Nf*Noda^2*Tf
+5184*Cf*Nf*Noda^2*Tf)/(1296*Noda^2)*amom^3;

gamma_A_momggg(amom,almom) :=

( - 3*almom*Ca*Nda + 3*almom*Ca*Noda + 9*Ca*Nda - 13*Ca*Noda 
+ 8*Nf*Noda*Tf)/(6*Noda)*amom 

+ ( - 432*psiprime(1/3)*almom^3*Ca^2*Nda^2
+648*psiprime(1/3)*almom^3*Ca^2*Nda*Noda
-216*psiprime(1/3)*almom^3*Ca^2*Noda^2
+1836*psiprime(1/3)*almom^2*Ca^2*Nda^2
-4032*psiprime(1/3)*almom^2*Ca^2*Nda*Noda
+1908*psiprime(1/3)*almom^2*Ca^2*Noda^2
+1152*psiprime(1/3)*almom^2*Ca*Nda*Nf*Noda*Tf
-576*psiprime(1/3)*almom^2*Ca*Nf*Noda^2*Tf
-5832*psiprime(1/3)*almom*Ca^2*Nda^2
+10296*psiprime(1/3)*almom*Ca^2*Nda*Noda
-5040*psiprime(1/3)*almom*Ca^2*Noda^2
-3744*psiprime(1/3)*almom*Ca*Nda*Nf*Noda*Tf
+4896*psiprime(1/3)*almom*Ca*Nf*Noda^2*Tf
+12636*psiprime(1/3)*Ca^2*Nda^2
-20736*psiprime(1/3)*Ca^2*Nda*Noda
+3588*psiprime(1/3)*Ca^2*Noda^2
+18144*psiprime(1/3)*Ca*Nda*Nf*Noda*Tf
-12192*psiprime(1/3)*Ca*Nf*Noda^2*Tf
+6144*psiprime(1/3)*Nf^2*Noda^2*Tf^2
-486*almom^4*Ca^2*Nda^2
+648*almom^4*Ca^2*Nda*Noda
-162*almom^4*Ca^2*Noda^2
+288*almom^3*Ca^2*Nda^2*pi^2
+6318*almom^3*Ca^2*Nda^2
-432*almom^3*Ca^2*Nda*Noda*pi^2
-6966*almom^3*Ca^2*Nda*Noda
+144*almom^3*Ca^2*Noda^2*pi^2
+1674*almom^3*Ca^2*Noda^2
+1296*almom^3*Ca*Nda*Nf*Noda*Tf
-432*almom^3*Ca*Nf*Noda^2*Tf
-1224*almom^2*Ca^2*Nda^2*pi^2
+9477*almom^2*Ca^2*Nda^2
+2688*almom^2*Ca^2*Nda*Noda*pi^2
+2025*almom^2*Ca^2*Nda*Noda
-1272*almom^2*Ca^2*Noda^2*pi^2
-3078*almom^2*Ca^2*Noda^2
-768*almom^2*Ca*Nda*Nf*Noda*pi^2*Tf
-2592*almom^2*Ca*Nda*Nf*Noda*Tf
+384*almom^2*Ca*Nf*Noda^2*pi^2*Tf
+1296*almom^2*Ca*Nf*Noda^2*Tf
+3888*almom*Ca^2*Nda^2*pi^2
+34020*almom*Ca^2*Nda^2
-6864*almom*Ca^2*Nda*Noda*pi^2
-6048*almom*Ca^2*Nda*Noda
+3360*almom*Ca^2*Noda^2*pi^2
-270*almom*Ca^2*Noda^2
+2496*almom*Ca*Nda*Nf*Noda*pi^2*Tf
+3024*almom*Ca*Nda*Nf*Noda*Tf
-3264*almom*Ca*Nf*Noda^2*pi^2*Tf
-3024*almom*Ca*Nf*Noda^2*Tf
-8424*Ca^2*Nda^2*pi^2
+8019*Ca^2*Nda^2
+13824*Ca^2*Nda*Noda*pi^2
+16119*Ca^2*Nda*Noda
-2392*Ca^2*Noda^2*pi^2
-5310*Ca^2*Noda^2
-12096*Ca*Nda*Nf*Noda*pi^2*Tf
-6480*Ca*Nda*Nf*Noda*Tf
+8128*Ca*Nf*Noda^2*pi^2*Tf
+4608*Ca*Nf*Noda^2*Tf
+15552*Cf*Nf*Noda^2*Tf
-4096*Nf^2*Noda^2*pi^2*Tf^2
+2304*Nf^2*Noda^2*Tf^2)/(3888*Noda^2)*amom^2;

gamma_al_momggg(amom,almom) :=

( - 6*almom^2*Ca*Nda - 3*almom^2*Ca*Noda - 36*almom*Ca*Nda + 26*almom*Ca*Noda 
- 16*almom*Nf*Noda*Tf - 36*Ca*Nda)/(12*almom*Noda)*amom 

+ ( - 432*psiprime(1/3)*almom^4*Ca^2*Nda^2
+108*psiprime(1/3)*almom^4*Ca^2*Noda^2
-2052*psiprime(1/3)*almom^3*Ca^2*Nda^2
+2466*psiprime(1/3)*almom^3*Ca^2*Nda*Noda
-1422*psiprime(1/3)*almom^3*Ca^2*Noda^2
-1152*psiprime(1/3)*almom^3*Ca*Nda*Nf*Noda*Tf
+576*psiprime(1/3)*almom^3*Ca*Nf*Noda^2*Tf
-3564*psiprime(1/3)*almom^2*Ca^2*Nda^2
-8154*psiprime(1/3)*almom^2*Ca^2*Nda*Noda
+4626*psiprime(1/3)*almom^2*Ca^2*Noda^2
-864*psiprime(1/3)*almom^2*Ca*Nda*Nf*Noda*Tf
-3744*psiprime(1/3)*almom^2*Ca*Nf*Noda^2*Tf
-22032*psiprime(1/3)*almom*Ca^2*Nda^2
+17388*psiprime(1/3)*almom*Ca^2*Nda*Noda
-3588*psiprime(1/3)*almom*Ca^2*Noda^2
-25056*psiprime(1/3)*almom*Ca*Nda*Nf*Noda*Tf
+12192*psiprime(1/3)*almom*Ca*Nf*Noda^2*Tf
-6144*psiprime(1/3)*almom*Nf^2*Noda^2*Tf^2
-25272*psiprime(1/3)*Ca^2*Nda^2
+4968*psiprime(1/3)*Ca^2*Nda*Noda
-13824*psiprime(1/3)*Ca*Nda*Nf*Noda*Tf
-486*almom^5*Ca^2*Nda^2
-81*almom^5*Ca^2*Nda*Noda
+81*almom^5*Ca^2*Noda^2
+288*almom^4*Ca^2*Nda^2*pi^2
-1944*almom^4*Ca^2*Nda^2
+3078*almom^4*Ca^2*Nda*Noda
-72*almom^4*Ca^2*Noda^2*pi^2
-945*almom^4*Ca^2*Noda^2
-1296*almom^4*Ca*Nda*Nf*Noda*Tf
+432*almom^4*Ca*Nf*Noda^2*Tf
+1368*almom^3*Ca^2*Nda^2*pi^2
-6804*almom^3*Ca^2*Nda^2
-1644*almom^3*Ca^2*Nda*Noda*pi^2
-7614*almom^3*Ca^2*Nda*Noda
+948*almom^3*Ca^2*Noda^2*pi^2
+4050*almom^3*Ca^2*Noda^2
+768*almom^3*Ca*Nda*Nf*Noda*pi^2*Tf
+2592*almom^3*Ca*Nda*Nf*Noda*Tf
-384*almom^3*Ca*Nf*Noda^2*pi^2*Tf
-1296*almom^3*Ca*Nf*Noda^2*Tf
+2376*almom^2*Ca^2*Nda^2*pi^2
-49086*almom^2*Ca^2*Nda^2
+5436*almom^2*Ca^2*Nda*Noda*pi^2
+8775*almom^2*Ca^2*Nda*Noda
-3084*almom^2*Ca^2*Noda^2*pi^2
-108*almom^2*Ca^2*Noda^2
+576*almom^2*Ca*Nda*Nf*Noda*pi^2*Tf
-4752*almom^2*Ca*Nda*Nf*Noda*Tf
+2496*almom^2*Ca*Nf*Noda^2*pi^2*Tf
+3456*almom^2*Ca*Nf*Noda^2*Tf
+14688*almom*Ca^2*Nda^2*pi^2
-10206*almom*Ca^2*Nda^2
-11592*almom*Ca^2*Nda*Noda*pi^2
-22599*almom*Ca^2*Nda*Noda
+2392*almom*Ca^2*Noda^2*pi^2
+5310*almom*Ca^2*Noda^2
+16704*almom*Ca*Nda*Nf*Noda*pi^2*Tf
+15552*almom*Ca*Nda*Nf*Noda*Tf
-8128*almom*Ca*Nf*Noda^2*pi^2*Tf
-4608*almom*Ca*Nf*Noda^2*Tf
-15552*almom*Cf*Nf*Noda^2*Tf
+4096*almom*Nf^2*Noda^2*pi^2*Tf^2
-2304*almom*Nf^2*Noda^2*Tf^2
+16848*Ca^2*Nda^2*pi^2
+116640*Ca^2*Nda^2
-3312*Ca^2*Nda*Noda*pi^2
-14904*Ca^2*Nda*Noda
+9216*Ca*Nda*Nf*Noda*pi^2*Tf
+10368*Ca*Nda*Nf*Noda*Tf)/(3888*almom*Noda^2)*amom^2;

gamma_c_momggg(amom,almom) :=

(Ca*( - 2*almom*Nda + almom*Noda - 6*Nda - 3*Noda))/(4*Noda)*amom 

+ (Ca*( - 288*psiprime(1/3)*almom^3*Ca*Nda^2
+288*psiprime(1/3)*almom^3*Ca*Nda*Noda
-72*psiprime(1/3)*almom^3*Ca*Noda^2
-504*psiprime(1/3)*almom^2*Ca*Nda^2
-828*psiprime(1/3)*almom^2*Ca*Nda*Noda
+540*psiprime(1/3)*almom^2*Ca*Noda^2
-1728*psiprime(1/3)*almom*Ca*Nda^2
+552*psiprime(1/3)*almom*Ca*Nda*Noda
-1248*psiprime(1/3)*almom*Ca*Noda^2
-1536*psiprime(1/3)*almom*Nda*Nf*Noda*Tf
+768*psiprime(1/3)*almom*Nf*Noda^2*Tf
-8424*psiprime(1/3)*Ca*Nda^2
-2556*psiprime(1/3)*Ca*Nda*Noda
+828*psiprime(1/3)*Ca*Noda^2
-4608*psiprime(1/3)*Nda*Nf*Noda*Tf
-2304*psiprime(1/3)*Nf*Noda^2*Tf
-324*almom^4*Ca*Nda^2
+270*almom^4*Ca*Nda*Noda
-54*almom^4*Ca*Noda^2
+192*almom^3*Ca*Nda^2*pi^2
+972*almom^3*Ca*Nda^2
-192*almom^3*Ca*Nda*Noda*pi^2
-2106*almom^3*Ca*Nda*Noda
+48*almom^3*Ca*Noda^2*pi^2
+648*almom^3*Ca*Noda^2
+336*almom^2*Ca*Nda^2*pi^2
+5184*almom^2*Ca*Nda^2
+552*almom^2*Ca*Nda*Noda*pi^2
-1944*almom^2*Ca*Nda*Noda
-360*almom^2*Ca*Noda^2*pi^2
-648*almom^2*Ca*Noda^2
+1152*almom*Ca*Nda^2*pi^2
-10368*almom*Ca*Nda^2
-368*almom*Ca*Nda*Noda*pi^2
-144*almom*Ca*Nda*Noda
+832*almom*Ca*Noda^2*pi^2
-1710*almom*Ca*Noda^2
+1024*almom*Nda*Nf*Noda*pi^2*Tf
-576*almom*Nda*Nf*Noda*Tf
-512*almom*Nf*Noda^2*pi^2*Tf
+288*almom*Nf*Noda^2*Tf
+5616*Ca*Nda^2*pi^2
+17010*Ca*Nda^2
+1704*Ca*Nda*Noda*pi^2
-1485*Ca*Nda*Noda
-552*Ca*Noda^2*pi^2
-378*Ca*Noda^2
+3072*Nda*Nf*Noda*pi^2*Tf
+864*Nda*Nf*Noda*Tf
+1536*Nf*Noda^2*pi^2*Tf
+432*Nf*Noda^2*Tf))/(2592*Noda^2)*amom^2;

gamma_q_momggg(amom,almom) :=

(almom*Noda*Tf)/N_F*amom 

+ (72*psiprime(1/3)*almom^3*Ca*Cf*N_F
-108*psiprime(1/3)*almom^3*Ca*Noda*Tf
-90*psiprime(1/3)*almom^2*Ca*Cf*N_F
+252*psiprime(1/3)*almom^2*Ca*Noda*Tf
+702*psiprime(1/3)*almom*Ca*Cf*N_F
-840*psiprime(1/3)*almom*Ca*Noda*Tf
+384*psiprime(1/3)*almom*Nf*Noda*Tf^2
+81*almom^4*Ca*Cf*N_F
-108*almom^4*Ca*Noda*Tf
-48*almom^3*Ca*Cf*N_F*pi^2
-486*almom^3*Ca*Cf*N_F
+72*almom^3*Ca*Noda*pi^2*Tf
+729*almom^3*Ca*Noda*Tf
+60*almom^2*Ca*Cf*N_F*pi^2
-162*almom^2*Ca*Cf*N_F
-168*almom^2*Ca*Noda*pi^2*Tf
+324*almom^2*Ca*Noda*Tf
-468*almom*Ca*Cf*N_F*pi^2
+648*almom*Ca*Cf*N_F
+560*almom*Ca*Noda*pi^2*Tf
-1017*almom*Ca*Noda*Tf
-256*almom*Nf*Noda*pi^2*Tf^2
+144*almom*Nf*Noda*Tf^2
+2025*Ca*Cf*N_F
-486*Cf^2*N_F
-648*Cf*N_F*Nf*Tf)/(324*N_F)*amom^2;

amom := a 

+ ( - 72*psiprime(1/3)*al^2*Ca*Nda
+36*psiprime(1/3)*al^2*Ca*Noda
+90*psiprime(1/3)*al*Ca*Nda
-162*psiprime(1/3)*al*Ca*Noda
-702*psiprime(1/3)*Ca*Nda
+138*psiprime(1/3)*Ca*Noda
-384*psiprime(1/3)*Nf*Noda*Tf
-81*al^3*Ca*Nda
+27*al^3*Ca*Noda
+48*al^2*Ca*Nda*pi^2
+324*al^2*Ca*Nda
-24*al^2*Ca*Noda*pi^2
-162*al^2*Ca*Noda
-60*al*Ca*Nda*pi^2
-243*al*Ca*Nda
+108*al*Ca*Noda*pi^2
+243*al*Ca*Noda
+468*Ca*Nda*pi^2
-92*Ca*Noda*pi^2
+2376*Ca*Noda
+256*Nf*Noda*pi^2*Tf
-864*Nf*Noda*Tf)/(324*Noda)*a^2;

almom := al 

+ (18*al^3*Ca*Nda - 9*al^3*Ca*Noda + 54*al^2*Ca*Nda - 36*al^2*Ca*Noda 
+ 234*al*Ca*Nda - 97*al*Ca*Noda + 80*al*Nf*Noda*Tf + 90*Ca*Nda)/(36*Noda)*a;

c_g_momggg(a,al) := 1 

+ (72*psiprime(1/3)*al^2*Ca*Nda
-36*psiprime(1/3)*al^2*Ca*Noda
-90*psiprime(1/3)*al*Ca*Nda
+162*psiprime(1/3)*al*Ca*Noda
+702*psiprime(1/3)*Ca*Nda
-138*psiprime(1/3)*Ca*Noda
+384*psiprime(1/3)*Nf*Noda*Tf
+81*al^3*Ca*Nda
-27*al^3*Ca*Noda
-48*al^2*Ca*Nda*pi^2
-324*al^2*Ca*Nda
+24*al^2*Ca*Noda*pi^2
+162*al^2*Ca*Noda
+60*al*Ca*Nda*pi^2
+243*al*Ca*Nda
-108*al*Ca*Noda*pi^2
-243*al*Ca*Noda
-468*Ca*Nda*pi^2
+92*Ca*Noda*pi^2
-2376*Ca*Noda
-256*Nf*Noda*pi^2*Tf
+864*Nf*Noda*Tf)/(648*Noda)*a;

c_A_momggg(a,al) := 1 

+ ( - 18*al^2*Ca*Nda + 9*al^2*Ca*Noda - 18*al*Ca*Nda + 18*al*Ca*Noda 
- 108*Ca*Nda + 97*Ca*Noda - 80*Nf*Noda*Tf)/(36*Noda)*a;

c_c_momggg(a,al) := 1 + (Ca*(2*Nda + Noda))/Noda*a;

c_q_momggg(a,al) := 1 - (al*Cf*Noda)/(Nda + Noda)*a;



   sumgraphmagaaams :=

       + Sigma_6*(
          - 1
          )

       + Sigma_5*(
          + 2
          )

       + Sigma_4*(
          - 1
          )

       + Sigma_3*(
          - 2
          )

       + Sigma_2*(
          + 1
          )

       + Sigma_1*(
          + 1
          )

       + a*Tf*Nf*Sigma_14*(
          + 16/27
          + 128/243*pi^2
          - 64/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_13*(
          - 28/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_12*(
          + 44/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_11*(
          + 8/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_10*(
          - 44/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_9*(
          - 8/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_8*(
          + 28/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_7*(
          - 16/27
          - 128/243*pi^2
          + 64/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_6*(
          - 2
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_5*(
          + 4
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_4*(
          - 2
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_3*(
          - 4
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_2*(
          + 2
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_1*(
          + 2
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       + a*Ca*Sigma_14*(
          + 97/108
          - 1/4*al^(-2)*Nda*Noda^(-1)
          + 1/4*al^(-1)*Nda*Noda^(-1)
          - 11/12*Nda*Noda^(-1)
          - 3/2*al
          + 17/12*al*Nda*Noda^(-1)
          + 5/12*al^2
          - 5/6*al^2*Nda*Noda^(-1)
          - 1/9*al^3
          + 1/3*al^3*Nda*Noda^(-1)
          + 5/27*pi^2*al^(-2)*Nda*Noda^(-1)
          + 4/27*pi^2*al^(-1)*Nda*Noda^(-1)
          - 76/243*pi^2
          + 8/9*pi^2*Nda*Noda^(-1)
          - 2/27*pi^2*al
          + 2/9*pi^2*al*Nda*Noda^(-1)
          + 1/9*pi^2*al^2
          - 2/9*pi^2*al^2*Nda*Noda^(-1)
          - 2/81*pi^2*al^3
          + 2/27*pi^2*al^3*Nda*Noda^(-1)
          + 38/81*psiprime(1/3)
          - 5/18*psiprime(1/3)*al^(-2)*Nda*Noda^(-1)
          - 2/9*psiprime(1/3)*al^(-1)*Nda*Noda^(-1)
          - 4/3*psiprime(1/3)*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)*al
          - 1/3*psiprime(1/3)*al*Nda*Noda^(-1)
          - 1/6*psiprime(1/3)*al^2
          + 1/3*psiprime(1/3)*al^2*Nda*Noda^(-1)
          + 1/27*psiprime(1/3)*al^3
          - 1/9*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_13*(
          + 67/54
          - 1/4*al^(-2)*Nda*Noda^(-1)
          + 1/4*al^(-1)*Nda*Noda^(-1)
          - 13/12*Nda*Noda^(-1)
          + 1/4*al
          - 2/3*al*Nda*Noda^(-1)
          - 7/6*al^2
          + 7/3*al^2*Nda*Noda^(-1)
          + 7/36*al^3
          - 7/12*al^3*Nda*Noda^(-1)
          + 5/27*pi^2*al^(-2)*Nda*Noda^(-1)
          + 4/27*pi^2*al^(-1)*Nda*Noda^(-1)
          - 65/243*pi^2
          + 23/27*pi^2*Nda*Noda^(-1)
          + 7/27*pi^2*al
          - 5/27*pi^2*al*Nda*Noda^(-1)
          - 5/27*pi^2*al^2
          + 10/27*pi^2*al^2*Nda*Noda^(-1)
          + 2/81*pi^2*al^3
          - 2/27*pi^2*al^3*Nda*Noda^(-1)
          + 65/162*psiprime(1/3)
          - 5/18*psiprime(1/3)*al^(-2)*Nda*Noda^(-1)
          - 2/9*psiprime(1/3)*al^(-1)*Nda*Noda^(-1)
          - 23/18*psiprime(1/3)*Nda*Noda^(-1)
          - 7/18*psiprime(1/3)*al
          + 5/18*psiprime(1/3)*al*Nda*Noda^(-1)
          + 5/18*psiprime(1/3)*al^2
          - 5/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          - 1/27*psiprime(1/3)*al^3
          + 1/9*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_12*(
          - 37/108
          + 1/6*Nda*Noda^(-1)
          - 7/4*al
          + 25/12*al*Nda*Noda^(-1)
          + 19/12*al^2
          - 19/6*al^2*Nda*Noda^(-1)
          - 11/36*al^3
          + 11/12*al^3*Nda*Noda^(-1)
          - 11/243*pi^2
          + 1/27*pi^2*Nda*Noda^(-1)
          - 1/3*pi^2*al
          + 11/27*pi^2*al*Nda*Noda^(-1)
          + 8/27*pi^2*al^2
          - 16/27*pi^2*al^2*Nda*Noda^(-1)
          - 4/81*pi^2*al^3
          + 4/27*pi^2*al^3*Nda*Noda^(-1)
          + 11/162*psiprime(1/3)
          - 1/18*psiprime(1/3)*Nda*Noda^(-1)
          + 1/2*psiprime(1/3)*al
          - 11/18*psiprime(1/3)*al*Nda*Noda^(-1)
          - 4/9*psiprime(1/3)*al^2
          + 8/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          + 2/27*psiprime(1/3)*al^3
          - 2/9*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_11*(
          + 97/216
          - 1/8*al^(-2)*Nda*Noda^(-1)
          + 1/8*al^(-1)*Nda*Noda^(-1)
          - 11/24*Nda*Noda^(-1)
          - 3/4*al
          + 17/24*al*Nda*Noda^(-1)
          + 5/24*al^2
          - 5/12*al^2*Nda*Noda^(-1)
          - 1/18*al^3
          + 1/6*al^3*Nda*Noda^(-1)
          + 5/54*pi^2*al^(-2)*Nda*Noda^(-1)
          + 2/27*pi^2*al^(-1)*Nda*Noda^(-1)
          - 38/243*pi^2
          + 4/9*pi^2*Nda*Noda^(-1)
          - 1/27*pi^2*al
          + 1/9*pi^2*al*Nda*Noda^(-1)
          + 1/18*pi^2*al^2
          - 1/9*pi^2*al^2*Nda*Noda^(-1)
          - 1/81*pi^2*al^3
          + 1/27*pi^2*al^3*Nda*Noda^(-1)
          + 19/81*psiprime(1/3)
          - 5/36*psiprime(1/3)*al^(-2)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*al^(-1)*Nda*Noda^(-1)
          - 2/3*psiprime(1/3)*Nda*Noda^(-1)
          + 1/18*psiprime(1/3)*al
          - 1/6*psiprime(1/3)*al*Nda*Noda^(-1)
          - 1/12*psiprime(1/3)*al^2
          + 1/6*psiprime(1/3)*al^2*Nda*Noda^(-1)
          + 1/54*psiprime(1/3)*al^3
          - 1/18*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_10*(
          + 37/108
          - 1/6*Nda*Noda^(-1)
          + 7/4*al
          - 25/12*al*Nda*Noda^(-1)
          - 19/12*al^2
          + 19/6*al^2*Nda*Noda^(-1)
          + 11/36*al^3
          - 11/12*al^3*Nda*Noda^(-1)
          + 11/243*pi^2
          - 1/27*pi^2*Nda*Noda^(-1)
          + 1/3*pi^2*al
          - 11/27*pi^2*al*Nda*Noda^(-1)
          - 8/27*pi^2*al^2
          + 16/27*pi^2*al^2*Nda*Noda^(-1)
          + 4/81*pi^2*al^3
          - 4/27*pi^2*al^3*Nda*Noda^(-1)
          - 11/162*psiprime(1/3)
          + 1/18*psiprime(1/3)*Nda*Noda^(-1)
          - 1/2*psiprime(1/3)*al
          + 11/18*psiprime(1/3)*al*Nda*Noda^(-1)
          + 4/9*psiprime(1/3)*al^2
          - 8/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          - 2/27*psiprime(1/3)*al^3
          + 2/9*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_9*(
          - 97/216
          + 1/8*al^(-2)*Nda*Noda^(-1)
          - 1/8*al^(-1)*Nda*Noda^(-1)
          + 11/24*Nda*Noda^(-1)
          + 3/4*al
          - 17/24*al*Nda*Noda^(-1)
          - 5/24*al^2
          + 5/12*al^2*Nda*Noda^(-1)
          + 1/18*al^3
          - 1/6*al^3*Nda*Noda^(-1)
          - 5/54*pi^2*al^(-2)*Nda*Noda^(-1)
          - 2/27*pi^2*al^(-1)*Nda*Noda^(-1)
          + 38/243*pi^2
          - 4/9*pi^2*Nda*Noda^(-1)
          + 1/27*pi^2*al
          - 1/9*pi^2*al*Nda*Noda^(-1)
          - 1/18*pi^2*al^2
          + 1/9*pi^2*al^2*Nda*Noda^(-1)
          + 1/81*pi^2*al^3
          - 1/27*pi^2*al^3*Nda*Noda^(-1)
          - 19/81*psiprime(1/3)
          + 5/36*psiprime(1/3)*al^(-2)*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)*al^(-1)*Nda*Noda^(-1)
          + 2/3*psiprime(1/3)*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*al
          + 1/6*psiprime(1/3)*al*Nda*Noda^(-1)
          + 1/12*psiprime(1/3)*al^2
          - 1/6*psiprime(1/3)*al^2*Nda*Noda^(-1)
          - 1/54*psiprime(1/3)*al^3
          + 1/18*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_8*(
          - 67/54
          + 1/4*al^(-2)*Nda*Noda^(-1)
          - 1/4*al^(-1)*Nda*Noda^(-1)
          + 13/12*Nda*Noda^(-1)
          - 1/4*al
          + 2/3*al*Nda*Noda^(-1)
          + 7/6*al^2
          - 7/3*al^2*Nda*Noda^(-1)
          - 7/36*al^3
          + 7/12*al^3*Nda*Noda^(-1)
          - 5/27*pi^2*al^(-2)*Nda*Noda^(-1)
          - 4/27*pi^2*al^(-1)*Nda*Noda^(-1)
          + 65/243*pi^2
          - 23/27*pi^2*Nda*Noda^(-1)
          - 7/27*pi^2*al
          + 5/27*pi^2*al*Nda*Noda^(-1)
          + 5/27*pi^2*al^2
          - 10/27*pi^2*al^2*Nda*Noda^(-1)
          - 2/81*pi^2*al^3
          + 2/27*pi^2*al^3*Nda*Noda^(-1)
          - 65/162*psiprime(1/3)
          + 5/18*psiprime(1/3)*al^(-2)*Nda*Noda^(-1)
          + 2/9*psiprime(1/3)*al^(-1)*Nda*Noda^(-1)
          + 23/18*psiprime(1/3)*Nda*Noda^(-1)
          + 7/18*psiprime(1/3)*al
          - 5/18*psiprime(1/3)*al*Nda*Noda^(-1)
          - 5/18*psiprime(1/3)*al^2
          + 5/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          + 1/27*psiprime(1/3)*al^3
          - 1/9*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_7*(
          - 97/108
          + 1/4*al^(-2)*Nda*Noda^(-1)
          - 1/4*al^(-1)*Nda*Noda^(-1)
          + 11/12*Nda*Noda^(-1)
          + 3/2*al
          - 17/12*al*Nda*Noda^(-1)
          - 5/12*al^2
          + 5/6*al^2*Nda*Noda^(-1)
          + 1/9*al^3
          - 1/3*al^3*Nda*Noda^(-1)
          - 5/27*pi^2*al^(-2)*Nda*Noda^(-1)
          - 4/27*pi^2*al^(-1)*Nda*Noda^(-1)
          + 76/243*pi^2
          - 8/9*pi^2*Nda*Noda^(-1)
          + 2/27*pi^2*al
          - 2/9*pi^2*al*Nda*Noda^(-1)
          - 1/9*pi^2*al^2
          + 2/9*pi^2*al^2*Nda*Noda^(-1)
          + 2/81*pi^2*al^3
          - 2/27*pi^2*al^3*Nda*Noda^(-1)
          - 38/81*psiprime(1/3)
          + 5/18*psiprime(1/3)*al^(-2)*Nda*Noda^(-1)
          + 2/9*psiprime(1/3)*al^(-1)*Nda*Noda^(-1)
          + 4/3*psiprime(1/3)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*al
          + 1/3*psiprime(1/3)*al*Nda*Noda^(-1)
          + 1/6*psiprime(1/3)*al^2
          - 1/3*psiprime(1/3)*al^2*Nda*Noda^(-1)
          - 1/27*psiprime(1/3)*al^3
          + 1/9*psiprime(1/3)*al^3*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_6*(
          + 3/8
          - 9/2*Nda*Noda^(-1)
          + 3/8*al
          - 3/8*al*Nda*Noda^(-1)
          + 5/8*al^2
          - 5/4*al^2*Nda*Noda^(-1)
          - 1/24*al^3
          + 1/8*al^3*Nda*Noda^(-1)
          + 23/162*pi^2
          - 13/18*pi^2*Nda*Noda^(-1)
          - 1/6*pi^2*al
          + 5/54*pi^2*al*Nda*Noda^(-1)
          + 1/27*pi^2*al^2
          - 2/27*pi^2*al^2*Nda*Noda^(-1)
          - 23/108*psiprime(1/3)
          + 13/12*psiprime(1/3)*Nda*Noda^(-1)
          + 1/4*psiprime(1/3)*al
          - 5/36*psiprime(1/3)*al*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*al^2
          + 1/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_5*(
          - 3/4
          + 9*Nda*Noda^(-1)
          - 3/4*al
          + 3/4*al*Nda*Noda^(-1)
          - 5/4*al^2
          + 5/2*al^2*Nda*Noda^(-1)
          + 1/12*al^3
          - 1/4*al^3*Nda*Noda^(-1)
          - 23/81*pi^2
          + 13/9*pi^2*Nda*Noda^(-1)
          + 1/3*pi^2*al
          - 5/27*pi^2*al*Nda*Noda^(-1)
          - 2/27*pi^2*al^2
          + 4/27*pi^2*al^2*Nda*Noda^(-1)
          + 23/54*psiprime(1/3)
          - 13/6*psiprime(1/3)*Nda*Noda^(-1)
          - 1/2*psiprime(1/3)*al
          + 5/18*psiprime(1/3)*al*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)*al^2
          - 2/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_4*(
          + 3/8
          - 9/2*Nda*Noda^(-1)
          + 3/8*al
          - 3/8*al*Nda*Noda^(-1)
          + 5/8*al^2
          - 5/4*al^2*Nda*Noda^(-1)
          - 1/24*al^3
          + 1/8*al^3*Nda*Noda^(-1)
          + 23/162*pi^2
          - 13/18*pi^2*Nda*Noda^(-1)
          - 1/6*pi^2*al
          + 5/54*pi^2*al*Nda*Noda^(-1)
          + 1/27*pi^2*al^2
          - 2/27*pi^2*al^2*Nda*Noda^(-1)
          - 23/108*psiprime(1/3)
          + 13/12*psiprime(1/3)*Nda*Noda^(-1)
          + 1/4*psiprime(1/3)*al
          - 5/36*psiprime(1/3)*al*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*al^2
          + 1/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_3*(
          + 3/4
          - 9*Nda*Noda^(-1)
          + 3/4*al
          - 3/4*al*Nda*Noda^(-1)
          + 5/4*al^2
          - 5/2*al^2*Nda*Noda^(-1)
          - 1/12*al^3
          + 1/4*al^3*Nda*Noda^(-1)
          + 23/81*pi^2
          - 13/9*pi^2*Nda*Noda^(-1)
          - 1/3*pi^2*al
          + 5/27*pi^2*al*Nda*Noda^(-1)
          + 2/27*pi^2*al^2
          - 4/27*pi^2*al^2*Nda*Noda^(-1)
          - 23/54*psiprime(1/3)
          + 13/6*psiprime(1/3)*Nda*Noda^(-1)
          + 1/2*psiprime(1/3)*al
          - 5/18*psiprime(1/3)*al*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*al^2
          + 2/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_2*(
          - 3/8
          + 9/2*Nda*Noda^(-1)
          - 3/8*al
          + 3/8*al*Nda*Noda^(-1)
          - 5/8*al^2
          + 5/4*al^2*Nda*Noda^(-1)
          + 1/24*al^3
          - 1/8*al^3*Nda*Noda^(-1)
          - 23/162*pi^2
          + 13/18*pi^2*Nda*Noda^(-1)
          + 1/6*pi^2*al
          - 5/54*pi^2*al*Nda*Noda^(-1)
          - 1/27*pi^2*al^2
          + 2/27*pi^2*al^2*Nda*Noda^(-1)
          + 23/108*psiprime(1/3)
          - 13/12*psiprime(1/3)*Nda*Noda^(-1)
          - 1/4*psiprime(1/3)*al
          + 5/36*psiprime(1/3)*al*Nda*Noda^(-1)
          + 1/18*psiprime(1/3)*al^2
          - 1/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_1*(
          - 3/8
          + 9/2*Nda*Noda^(-1)
          - 3/8*al
          + 3/8*al*Nda*Noda^(-1)
          - 5/8*al^2
          + 5/4*al^2*Nda*Noda^(-1)
          + 1/24*al^3
          - 1/8*al^3*Nda*Noda^(-1)
          - 23/162*pi^2
          + 13/18*pi^2*Nda*Noda^(-1)
          + 1/6*pi^2*al
          - 5/54*pi^2*al*Nda*Noda^(-1)
          - 1/27*pi^2*al^2
          + 2/27*pi^2*al^2*Nda*Noda^(-1)
          + 23/108*psiprime(1/3)
          - 13/12*psiprime(1/3)*Nda*Noda^(-1)
          - 1/4*psiprime(1/3)*al
          + 5/36*psiprime(1/3)*al*Nda*Noda^(-1)
          + 1/18*psiprime(1/3)*al^2
          - 1/9*psiprime(1/3)*al^2*Nda*Noda^(-1)
          );



   sumgraphmagaaamomg :=

       + Sigma_6*(
          - 1
          )

       + Sigma_5*(
          + 2
          )

       + Sigma_4*(
          - 1
          )

       + Sigma_3*(
          - 2
          )

       + Sigma_2*(
          + 1
          )

       + Sigma_1*(
          + 1
          )

       + amom*Tf*Nf*Sigma_14*(
          + 16/27
          + 128/243*pi^2
          - 64/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_13*(
          - 28/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_12*(
          + 44/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_11*(
          + 8/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_10*(
          - 44/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_9*(
          - 8/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_8*(
          + 28/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + amom*Tf*Nf*Sigma_7*(
          - 16/27
          - 128/243*pi^2
          + 64/81*psiprime(1/3)
          )

       + amom*Ca*Sigma_14*(
          + 97/108
          - 1/4*almom^(-2)*Nda*Noda^(-1)
          + 1/4*almom^(-1)*Nda*Noda^(-1)
          - 11/12*Nda*Noda^(-1)
          - 3/2*almom
          + 17/12*almom*Nda*Noda^(-1)
          + 5/12*almom^2
          - 5/6*almom^2*Nda*Noda^(-1)
          - 1/9*almom^3
          + 1/3*almom^3*Nda*Noda^(-1)
          + 5/27*pi^2*almom^(-2)*Nda*Noda^(-1)
          + 4/27*pi^2*almom^(-1)*Nda*Noda^(-1)
          - 76/243*pi^2
          + 8/9*pi^2*Nda*Noda^(-1)
          - 2/27*pi^2*almom
          + 2/9*pi^2*almom*Nda*Noda^(-1)
          + 1/9*pi^2*almom^2
          - 2/9*pi^2*almom^2*Nda*Noda^(-1)
          - 2/81*pi^2*almom^3
          + 2/27*pi^2*almom^3*Nda*Noda^(-1)
          + 38/81*psiprime(1/3)
          - 5/18*psiprime(1/3)*almom^(-2)*Nda*Noda^(-1)
          - 2/9*psiprime(1/3)*almom^(-1)*Nda*Noda^(-1)
          - 4/3*psiprime(1/3)*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)*almom
          - 1/3*psiprime(1/3)*almom*Nda*Noda^(-1)
          - 1/6*psiprime(1/3)*almom^2
          + 1/3*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          + 1/27*psiprime(1/3)*almom^3
          - 1/9*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_13*(
          + 67/54
          - 1/4*almom^(-2)*Nda*Noda^(-1)
          + 1/4*almom^(-1)*Nda*Noda^(-1)
          - 13/12*Nda*Noda^(-1)
          + 1/4*almom
          - 2/3*almom*Nda*Noda^(-1)
          - 7/6*almom^2
          + 7/3*almom^2*Nda*Noda^(-1)
          + 7/36*almom^3
          - 7/12*almom^3*Nda*Noda^(-1)
          + 5/27*pi^2*almom^(-2)*Nda*Noda^(-1)
          + 4/27*pi^2*almom^(-1)*Nda*Noda^(-1)
          - 65/243*pi^2
          + 23/27*pi^2*Nda*Noda^(-1)
          + 7/27*pi^2*almom
          - 5/27*pi^2*almom*Nda*Noda^(-1)
          - 5/27*pi^2*almom^2
          + 10/27*pi^2*almom^2*Nda*Noda^(-1)
          + 2/81*pi^2*almom^3
          - 2/27*pi^2*almom^3*Nda*Noda^(-1)
          + 65/162*psiprime(1/3)
          - 5/18*psiprime(1/3)*almom^(-2)*Nda*Noda^(-1)
          - 2/9*psiprime(1/3)*almom^(-1)*Nda*Noda^(-1)
          - 23/18*psiprime(1/3)*Nda*Noda^(-1)
          - 7/18*psiprime(1/3)*almom
          + 5/18*psiprime(1/3)*almom*Nda*Noda^(-1)
          + 5/18*psiprime(1/3)*almom^2
          - 5/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          - 1/27*psiprime(1/3)*almom^3
          + 1/9*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_12*(
          - 37/108
          + 1/6*Nda*Noda^(-1)
          - 7/4*almom
          + 25/12*almom*Nda*Noda^(-1)
          + 19/12*almom^2
          - 19/6*almom^2*Nda*Noda^(-1)
          - 11/36*almom^3
          + 11/12*almom^3*Nda*Noda^(-1)
          - 11/243*pi^2
          + 1/27*pi^2*Nda*Noda^(-1)
          - 1/3*pi^2*almom
          + 11/27*pi^2*almom*Nda*Noda^(-1)
          + 8/27*pi^2*almom^2
          - 16/27*pi^2*almom^2*Nda*Noda^(-1)
          - 4/81*pi^2*almom^3
          + 4/27*pi^2*almom^3*Nda*Noda^(-1)
          + 11/162*psiprime(1/3)
          - 1/18*psiprime(1/3)*Nda*Noda^(-1)
          + 1/2*psiprime(1/3)*almom
          - 11/18*psiprime(1/3)*almom*Nda*Noda^(-1)
          - 4/9*psiprime(1/3)*almom^2
          + 8/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          + 2/27*psiprime(1/3)*almom^3
          - 2/9*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_11*(
          + 97/216
          - 1/8*almom^(-2)*Nda*Noda^(-1)
          + 1/8*almom^(-1)*Nda*Noda^(-1)
          - 11/24*Nda*Noda^(-1)
          - 3/4*almom
          + 17/24*almom*Nda*Noda^(-1)
          + 5/24*almom^2
          - 5/12*almom^2*Nda*Noda^(-1)
          - 1/18*almom^3
          + 1/6*almom^3*Nda*Noda^(-1)
          + 5/54*pi^2*almom^(-2)*Nda*Noda^(-1)
          + 2/27*pi^2*almom^(-1)*Nda*Noda^(-1)
          - 38/243*pi^2
          + 4/9*pi^2*Nda*Noda^(-1)
          - 1/27*pi^2*almom
          + 1/9*pi^2*almom*Nda*Noda^(-1)
          + 1/18*pi^2*almom^2
          - 1/9*pi^2*almom^2*Nda*Noda^(-1)
          - 1/81*pi^2*almom^3
          + 1/27*pi^2*almom^3*Nda*Noda^(-1)
          + 19/81*psiprime(1/3)
          - 5/36*psiprime(1/3)*almom^(-2)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*almom^(-1)*Nda*Noda^(-1)
          - 2/3*psiprime(1/3)*Nda*Noda^(-1)
          + 1/18*psiprime(1/3)*almom
          - 1/6*psiprime(1/3)*almom*Nda*Noda^(-1)
          - 1/12*psiprime(1/3)*almom^2
          + 1/6*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          + 1/54*psiprime(1/3)*almom^3
          - 1/18*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_10*(
          + 37/108
          - 1/6*Nda*Noda^(-1)
          + 7/4*almom
          - 25/12*almom*Nda*Noda^(-1)
          - 19/12*almom^2
          + 19/6*almom^2*Nda*Noda^(-1)
          + 11/36*almom^3
          - 11/12*almom^3*Nda*Noda^(-1)
          + 11/243*pi^2
          - 1/27*pi^2*Nda*Noda^(-1)
          + 1/3*pi^2*almom
          - 11/27*pi^2*almom*Nda*Noda^(-1)
          - 8/27*pi^2*almom^2
          + 16/27*pi^2*almom^2*Nda*Noda^(-1)
          + 4/81*pi^2*almom^3
          - 4/27*pi^2*almom^3*Nda*Noda^(-1)
          - 11/162*psiprime(1/3)
          + 1/18*psiprime(1/3)*Nda*Noda^(-1)
          - 1/2*psiprime(1/3)*almom
          + 11/18*psiprime(1/3)*almom*Nda*Noda^(-1)
          + 4/9*psiprime(1/3)*almom^2
          - 8/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          - 2/27*psiprime(1/3)*almom^3
          + 2/9*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_9*(
          - 97/216
          + 1/8*almom^(-2)*Nda*Noda^(-1)
          - 1/8*almom^(-1)*Nda*Noda^(-1)
          + 11/24*Nda*Noda^(-1)
          + 3/4*almom
          - 17/24*almom*Nda*Noda^(-1)
          - 5/24*almom^2
          + 5/12*almom^2*Nda*Noda^(-1)
          + 1/18*almom^3
          - 1/6*almom^3*Nda*Noda^(-1)
          - 5/54*pi^2*almom^(-2)*Nda*Noda^(-1)
          - 2/27*pi^2*almom^(-1)*Nda*Noda^(-1)
          + 38/243*pi^2
          - 4/9*pi^2*Nda*Noda^(-1)
          + 1/27*pi^2*almom
          - 1/9*pi^2*almom*Nda*Noda^(-1)
          - 1/18*pi^2*almom^2
          + 1/9*pi^2*almom^2*Nda*Noda^(-1)
          + 1/81*pi^2*almom^3
          - 1/27*pi^2*almom^3*Nda*Noda^(-1)
          - 19/81*psiprime(1/3)
          + 5/36*psiprime(1/3)*almom^(-2)*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)*almom^(-1)*Nda*Noda^(-1)
          + 2/3*psiprime(1/3)*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*almom
          + 1/6*psiprime(1/3)*almom*Nda*Noda^(-1)
          + 1/12*psiprime(1/3)*almom^2
          - 1/6*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          - 1/54*psiprime(1/3)*almom^3
          + 1/18*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_8*(
          - 67/54
          + 1/4*almom^(-2)*Nda*Noda^(-1)
          - 1/4*almom^(-1)*Nda*Noda^(-1)
          + 13/12*Nda*Noda^(-1)
          - 1/4*almom
          + 2/3*almom*Nda*Noda^(-1)
          + 7/6*almom^2
          - 7/3*almom^2*Nda*Noda^(-1)
          - 7/36*almom^3
          + 7/12*almom^3*Nda*Noda^(-1)
          - 5/27*pi^2*almom^(-2)*Nda*Noda^(-1)
          - 4/27*pi^2*almom^(-1)*Nda*Noda^(-1)
          + 65/243*pi^2
          - 23/27*pi^2*Nda*Noda^(-1)
          - 7/27*pi^2*almom
          + 5/27*pi^2*almom*Nda*Noda^(-1)
          + 5/27*pi^2*almom^2
          - 10/27*pi^2*almom^2*Nda*Noda^(-1)
          - 2/81*pi^2*almom^3
          + 2/27*pi^2*almom^3*Nda*Noda^(-1)
          - 65/162*psiprime(1/3)
          + 5/18*psiprime(1/3)*almom^(-2)*Nda*Noda^(-1)
          + 2/9*psiprime(1/3)*almom^(-1)*Nda*Noda^(-1)
          + 23/18*psiprime(1/3)*Nda*Noda^(-1)
          + 7/18*psiprime(1/3)*almom
          - 5/18*psiprime(1/3)*almom*Nda*Noda^(-1)
          - 5/18*psiprime(1/3)*almom^2
          + 5/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          + 1/27*psiprime(1/3)*almom^3
          - 1/9*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_7*(
          - 97/108
          + 1/4*almom^(-2)*Nda*Noda^(-1)
          - 1/4*almom^(-1)*Nda*Noda^(-1)
          + 11/12*Nda*Noda^(-1)
          + 3/2*almom
          - 17/12*almom*Nda*Noda^(-1)
          - 5/12*almom^2
          + 5/6*almom^2*Nda*Noda^(-1)
          + 1/9*almom^3
          - 1/3*almom^3*Nda*Noda^(-1)
          - 5/27*pi^2*almom^(-2)*Nda*Noda^(-1)
          - 4/27*pi^2*almom^(-1)*Nda*Noda^(-1)
          + 76/243*pi^2
          - 8/9*pi^2*Nda*Noda^(-1)
          + 2/27*pi^2*almom
          - 2/9*pi^2*almom*Nda*Noda^(-1)
          - 1/9*pi^2*almom^2
          + 2/9*pi^2*almom^2*Nda*Noda^(-1)
          + 2/81*pi^2*almom^3
          - 2/27*pi^2*almom^3*Nda*Noda^(-1)
          - 38/81*psiprime(1/3)
          + 5/18*psiprime(1/3)*almom^(-2)*Nda*Noda^(-1)
          + 2/9*psiprime(1/3)*almom^(-1)*Nda*Noda^(-1)
          + 4/3*psiprime(1/3)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*almom
          + 1/3*psiprime(1/3)*almom*Nda*Noda^(-1)
          + 1/6*psiprime(1/3)*almom^2
          - 1/3*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          - 1/27*psiprime(1/3)*almom^3
          + 1/9*psiprime(1/3)*almom^3*Nda*Noda^(-1)
          );




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMh renormalization group functions and ghost-gluon vertex amplitudes
                              in MSbar and MOMh

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



beta_momh(a,al) :=

( - 11*Ca + 4*Nf*Tf)/3*amom^2 

+ ( - 108*psiprime(1/3)*almom^2*Ca^2*Nda^2
-18*psiprime(1/3)*almom^2*Ca^2*Nda*Noda
+18*psiprime(1/3)*almom^2*Ca^2*Noda^2
-648*psiprime(1/3)*almom*Ca^2*Nda^2
+684*psiprime(1/3)*almom*Ca^2*Nda*Noda
-156*psiprime(1/3)*almom*Ca^2*Noda^2
-288*psiprime(1/3)*almom*Ca*Nda*Nf*Noda*Tf
+96*psiprime(1/3)*almom*Ca*Nf*Noda^2*Tf
-648*psiprime(1/3)*Ca^2*Nda^2
+216*psiprime(1/3)*Ca^2*Nda*Noda
+324*almom^3*Ca^2*Nda^2
-81*almom^3*Ca^2*Noda^2
+72*almom^2*Ca^2*Nda^2*pi^2
+2268*almom^2*Ca^2*Nda^2
+12*almom^2*Ca^2*Nda*Noda*pi^2
-2538*almom^2*Ca^2*Nda*Noda
-12*almom^2*Ca^2*Noda^2*pi^2
+540*almom^2*Ca^2*Noda^2
+864*almom^2*Ca*Nda*Nf*Noda*Tf
-432*almom^2*Ca*Nf*Noda^2*Tf
+432*almom*Ca^2*Nda^2*pi^2
+3888*almom*Ca^2*Nda^2
-456*almom*Ca^2*Nda*Noda*pi^2
-4320*almom*Ca^2*Nda*Noda
+104*almom*Ca^2*Noda^2*pi^2
+1404*almom*Ca^2*Noda^2
+192*almom*Ca*Nda*Nf*Noda*pi^2*Tf
+864*almom*Ca*Nda*Nf*Noda*Tf
-64*almom*Ca*Nf*Noda^2*pi^2*Tf
-864*almom*Ca*Nf*Noda^2*Tf
+432*Ca^2*Nda^2*pi^2
+1944*Ca^2*Nda^2
-144*Ca^2*Nda*Noda*pi^2
-1944*Ca^2*Nda*Noda
-7344*Ca^2*Noda^2
+4320*Ca*Nf*Noda^2*Tf
+2592*Cf*Nf*Noda^2*Tf)/(648*Noda^2)*amom^3;

gamma_A_momh(amom,almom) :=

( - 3*almom*Ca*Nda + 3*almom*Ca*Noda + 9*Ca*Nda - 13*Ca*Noda 
+ 8*Nf*Noda*Tf)/(6*Noda)*amom 

+ (216*psiprime(1/3)*almom^2*Ca^2*Nda^2
-288*psiprime(1/3)*almom^2*Ca^2*Nda*Noda
+72*psiprime(1/3)*almom^2*Ca^2*Noda^2
-1044*psiprime(1/3)*almom*Ca^2*Nda^2
+1728*psiprime(1/3)*almom*Ca^2*Nda*Noda
-492*psiprime(1/3)*almom*Ca^2*Noda^2
-576*psiprime(1/3)*almom*Ca*Nda*Nf*Noda*Tf
+192*psiprime(1/3)*almom*Ca*Nf*Noda^2*Tf
+1188*psiprime(1/3)*Ca^2*Nda^2
-2256*psiprime(1/3)*Ca^2*Nda*Noda
+780*psiprime(1/3)*Ca^2*Noda^2
+1056*psiprime(1/3)*Ca*Nda*Nf*Noda*Tf
-480*psiprime(1/3)*Ca*Nf*Noda^2*Tf
+648*almom^3*Ca^2*Nda^2
-162*almom^3*Ca^2*Noda^2
-144*almom^2*Ca^2*Nda^2*pi^2
+5913*almom^2*Ca^2*Nda^2
+192*almom^2*Ca^2*Nda*Noda*pi^2
-4671*almom^2*Ca^2*Nda*Noda
-48*almom^2*Ca^2*Noda^2*pi^2
+918*almom^2*Ca^2*Noda^2
+1728*almom^2*Ca*Nda*Nf*Noda*Tf
-864*almom^2*Ca*Nf*Noda^2*Tf
+696*almom*Ca^2*Nda^2*pi^2
+12798*almom*Ca^2*Nda^2
-1152*almom*Ca^2*Nda*Noda*pi^2
-4914*almom*Ca^2*Nda*Noda
+328*almom*Ca^2*Noda^2*pi^2
+1350*almom*Ca^2*Noda^2
+384*almom*Ca*Nda*Nf*Noda*pi^2*Tf
+1728*almom*Ca*Nda*Nf*Noda*Tf
-128*almom*Ca*Nf*Noda^2*pi^2*Tf
-1728*almom*Ca*Nf*Noda^2*Tf
-792*Ca^2*Nda^2*pi^2
-243*Ca^2*Nda^2
+1504*Ca^2*Nda*Noda*pi^2
+11799*Ca^2*Nda*Noda
-520*Ca^2*Noda^2*pi^2
-4968*Ca^2*Noda^2
-704*Ca*Nda*Nf*Noda*pi^2*Tf
-5616*Ca*Nda*Nf*Noda*Tf
+320*Ca*Nf*Noda^2*pi^2*Tf
+4752*Ca*Nf*Noda^2*Tf
+5184*Cf*Nf*Noda^2*Tf)/(1296*Noda^2)*amom^2;


gamma_al_momh(amom,almom) :=

( - 6*almom^2*Ca*Nda - 3*almom^2*Ca*Noda - 36*almom*Ca*Nda + 26*almom*Ca*Noda 
- 16*almom*Nf*Noda*Tf - 36*Ca*Nda)/(12*almom*Noda)*amom 

+ (216*psiprime(1/3)*almom^3*Ca^2*Nda^2
+36*psiprime(1/3)*almom^3*Ca^2*Nda*Noda
-36*psiprime(1/3)*almom^3*Ca^2*Noda^2
+900*psiprime(1/3)*almom^2*Ca^2*Nda^2
-1386*psiprime(1/3)*almom^2*Ca^2*Nda*Noda
+402*psiprime(1/3)*almom^2*Ca^2*Noda^2
+576*psiprime(1/3)*almom^2*Ca*Nda*Nf*Noda*Tf
-192*psiprime(1/3)*almom^2*Ca*Nf*Noda^2*Tf
-1080*psiprime(1/3)*almom*Ca^2*Nda^2
+2364*psiprime(1/3)*almom*Ca^2*Nda*Noda
-780*psiprime(1/3)*almom*Ca^2*Noda^2
-1056*psiprime(1/3)*almom*Ca*Nda*Nf*Noda*Tf
+480*psiprime(1/3)*almom*Ca*Nf*Noda^2*Tf
-2376*psiprime(1/3)*Ca^2*Nda^2
+1080*psiprime(1/3)*Ca^2*Nda*Noda
-648*almom^4*Ca^2*Nda^2
+162*almom^4*Ca^2*Noda^2
-144*almom^3*Ca^2*Nda^2*pi^2
-7290*almom^3*Ca^2*Nda^2
-24*almom^3*Ca^2*Nda*Noda*pi^2
+4347*almom^3*Ca^2*Nda*Noda
+24*almom^3*Ca^2*Noda^2*pi^2
-675*almom^3*Ca^2*Noda^2
-1728*almom^3*Ca*Nda*Nf*Noda*Tf
+864*almom^3*Ca*Nf*Noda^2*Tf
-600*almom^2*Ca^2*Nda^2*pi^2
-22194*almom^2*Ca^2*Nda^2
+924*almom^2*Ca^2*Nda*Noda*pi^2
+7263*almom^2*Ca^2*Nda*Noda
-268*almom^2*Ca^2*Noda^2*pi^2
-1107*almom^2*Ca^2*Noda^2
-384*almom^2*Ca*Nda*Nf*Noda*pi^2*Tf
-1728*almom^2*Ca*Nda*Nf*Noda*Tf
+128*almom^2*Ca*Nf*Noda^2*pi^2*Tf
+1728*almom^2*Ca*Nf*Noda^2*Tf
+720*almom*Ca^2*Nda^2*pi^2
+1458*almom*Ca^2*Nda^2
-1576*almom*Ca^2*Nda*Noda*pi^2
-15201*almom*Ca^2*Nda*Noda
+520*almom*Ca^2*Noda^2*pi^2
+4968*almom*Ca^2*Noda^2
+704*almom*Ca*Nda*Nf*Noda*pi^2*Tf
+9504*almom*Ca*Nda*Nf*Noda*Tf
-320*almom*Ca*Nf*Noda^2*pi^2*Tf
-4752*almom*Ca*Nf*Noda^2*Tf
-5184*almom*Cf*Nf*Noda^2*Tf
+1584*Ca^2*Nda^2*pi^2
+44712*Ca^2*Nda^2
-720*Ca^2*Nda*Noda*pi^2
-9396*Ca^2*Nda*Noda
+5184*Ca*Nda*Nf*Noda*Tf)/(1296*almom*Noda^2)*amom^2;

gamma_c_momh(amom,almom) :=

(Ca*( - 2*almom*Nda + almom*Noda - 6*Nda - 3*Noda))/(4*Noda)*amom 

+ (Ca*( 144*psiprime(1/3)*almom^2*Ca*Nda^2
-120*psiprime(1/3)*almom^2*Ca*Nda*Noda
+24*psiprime(1/3)*almom^2*Ca*Noda^2
+168*psiprime(1/3)*almom*Ca*Nda^2
+324*psiprime(1/3)*almom*Ca*Nda*Noda
-132*psiprime(1/3)*almom*Ca*Noda^2
-792*psiprime(1/3)*Ca*Nda^2
-36*psiprime(1/3)*Ca*Nda*Noda
+180*psiprime(1/3)*Ca*Noda^2
-96*almom^2*Ca*Nda^2*pi^2
-324*almom^2*Ca*Nda^2
+80*almom^2*Ca*Nda*Noda*pi^2
-486*almom^2*Ca*Nda*Noda
-16*almom^2*Ca*Noda^2*pi^2
+216*almom^2*Ca*Noda^2
-112*almom*Ca*Nda^2*pi^2
-3132*almom*Ca*Nda^2
-216*almom*Ca*Nda*Noda*pi^2
-702*almom*Ca*Nda*Noda
+88*almom*Ca*Noda^2*pi^2
-162*almom*Ca*Noda^2
+528*Ca*Nda^2*pi^2
+7614*Ca*Nda^2
+24*Ca*Nda*Noda*pi^2
-999*Ca*Nda*Noda
-120*Ca*Noda^2*pi^2
-864*Ca*Noda^2
+864*Nda*Nf*Noda*Tf
+432*Nf*Noda^2*Tf))/(864*Noda^2)*amom^2;

gamma_q_momh(amom,almom) :=

(almom*Noda*Tf)/N_F*amom 

+ ( - 36*psiprime(1/3)*almom^2*Ca*Cf*N_F
+48*psiprime(1/3)*almom^2*Ca*Noda*Tf
+66*psiprime(1/3)*almom*Ca*Cf*N_F
-96*psiprime(1/3)*almom*Ca*Noda*Tf
+24*almom^2*Ca*Cf*N_F*pi^2
-27*almom^2*Ca*Cf*N_F
-32*almom^2*Ca*Noda*pi^2*Tf
+54*almom^2*Ca*Noda*Tf
-44*almom*Ca*Cf*N_F*pi^2
+54*almom*Ca*Cf*N_F
+64*almom*Ca*Noda*pi^2*Tf
-54*almom*Ca*Noda*Tf
+675*Ca*Cf*N_F
-162*Cf^2*N_F
-216*Cf*N_F*Nf*Tf)/(108*N_F)*amom^2;

amom := a 

+ (36*psiprime(1/3)*al*Ca*Nda
-12*psiprime(1/3)*al*Ca*Noda
-66*psiprime(1/3)*Ca*Nda
+30*psiprime(1/3)*Ca*Noda
-54*al^2*Ca*Nda
+27*al^2*Ca*Noda
-24*al*Ca*Nda*pi^2
-108*al*Ca*Nda
+8*al*Ca*Noda*pi^2
+108*al*Ca*Noda
+44*Ca*Nda*pi^2
+162*Ca*Nda
-20*Ca*Noda*pi^2
+669*Ca*Noda
-240*Nf*Noda*Tf)/(108*Noda)*a^2;

almom := al 

+ (18*al^3*Ca*Nda - 9*al^3*Ca*Noda + 54*al^2*Ca*Nda - 36*al^2*Ca*Noda 
+ 234*al*Ca*Nda - 97*al*Ca*Noda + 80*al*Nf*Noda*Tf + 90*Ca*Nda)/(36*Noda)*a;

c_g_momh(a,al) := 1 

+ ( - 36*psiprime(1/3)*al*Ca*Nda
+12*psiprime(1/3)*al*Ca*Noda
+66*psiprime(1/3)*Ca*Nda
-30*psiprime(1/3)*Ca*Noda
+54*al^2*Ca*Nda
-27*al^2*Ca*Noda
+24*al*Ca*Nda*pi^2
+108*al*Ca*Nda
-8*al*Ca*Noda*pi^2
-108*al*Ca*Noda
-44*Ca*Nda*pi^2
-162*Ca*Nda
+20*Ca*Noda*pi^2
-669*Ca*Noda
+240*Nf*Noda*Tf)/(216*Noda)*a;

c_A_momh(a,al) := 1 

+ ( - 18*al^2*Ca*Nda + 9*al^2*Ca*Noda - 18*al*Ca*Nda + 18*al*Ca*Noda 
- 108*Ca*Nda + 97*Ca*Noda - 80*Nf*Noda*Tf)/(36*Noda)*a;

c_c_momh(a,al) := 1 + (Ca*(2*Nda + Noda))/Noda*a;

c_q_momh(a,al) := 1 - (al*Noda*Tf)/N_F*a;



   sumgraphmagaccms :=

       + Sigma_2 * (
          - 1/2
          )

       + Sigma_1 * (
          + 1/2
          )

       + a*Ca*Sigma_2 * (
          - 3/8
          - 1/8*Nda*Noda^(-1)
          - 1/8*al
          + 1/8*al*Nda*Noda^(-1)
          + 5/108*pi^2
          - 11/108*pi^2*Nda*Noda^(-1)
          - 1/54*pi^2*al
          + 1/18*pi^2*al*Nda*Noda^(-1)
          - 5/72*psiprime(1/3)
          + 11/72*psiprime(1/3)*Nda*Noda^(-1)
          + 1/36*psiprime(1/3)*al
          - 1/12*psiprime(1/3)*al*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_1 * (
          + 3/8
          + 1/8*Nda*Noda^(-1)
          + 1/8*al
          - 1/8*al*Nda*Noda^(-1)
          - 5/108*pi^2
          + 11/108*pi^2*Nda*Noda^(-1)
          + 1/54*pi^2*al
          - 1/18*pi^2*al*Nda*Noda^(-1)
          + 5/72*psiprime(1/3)
          - 11/72*psiprime(1/3)*Nda*Noda^(-1)
          - 1/36*psiprime(1/3)*al
          + 1/12*psiprime(1/3)*al*Nda*Noda^(-1)
          );


   sumgraphmagaccmomh :=

       + Sigma_2 * (
          - 1/2
          )

       + Sigma_1 * (
          + 1/2
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMq renormalization group functions and quark-gluon vertex amplitudes
                              in MSbar and MOMq

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta_momq(amom,almom) :=

( - 11*Ca + 4*Nf*Tf)/3*amom^2 

+ (72*psiprime(1/3)*almom^3*Ca^2*N_F*Nda^2
-18*psiprime(1/3)*almom^3*Ca^2*N_F*Noda^2
+360*psiprime(1/3)*almom^2*Ca^2*N_F*Nda^2
-492*psiprime(1/3)*almom^2*Ca^2*N_F*Nda*Noda
+192*psiprime(1/3)*almom^2*Ca^2*N_F*Noda^2
+288*psiprime(1/3)*almom^2*Ca*Cf*N_F^2*Nf*Noda
-96*psiprime(1/3)*almom^2*Ca*N_F*Nda*Nf*Noda*Tf
-384*psiprime(1/3)*almom^2*Ca*N_F*Nf*Noda^2*Tf
+288*psiprime(1/3)*almom^2*Ca*Nda*Noda^2*Tf
+144*psiprime(1/3)*almom^2*Ca*Noda^3*Tf
+528*psiprime(1/3)*almom*Ca^2*N_F*Nda*Noda
-312*psiprime(1/3)*almom*Ca^2*N_F*Noda^2
-576*psiprime(1/3)*almom*Ca*Cf*N_F^2*Nf*Noda
+384*psiprime(1/3)*almom*Ca*N_F*Nda*Nf*Noda*Tf
+768*psiprime(1/3)*almom*Ca*N_F*Nf*Noda^2*Tf
+1728*psiprime(1/3)*almom*Ca*Nda*Noda^2*Tf
-1248*psiprime(1/3)*almom*Ca*Noda^3*Tf
+768*psiprime(1/3)*almom*Nf*Noda^3*Tf^2
-432*psiprime(1/3)*Ca^2*N_F*Nda^2
+432*psiprime(1/3)*Ca^2*N_F*Nda*Noda
+1440*psiprime(1/3)*Ca*Cf*N_F^2*Nf*Noda
-1440*psiprime(1/3)*Ca*N_F*Nda*Nf*Noda*Tf
-1440*psiprime(1/3)*Ca*N_F*Nf*Noda^2*Tf
+1728*psiprime(1/3)*Ca*Nda*Noda^2*Tf
-48*almom^3*Ca^2*N_F*Nda^2*pi^2
-324*almom^3*Ca^2*N_F*Nda^2
+12*almom^3*Ca^2*N_F*Noda^2*pi^2
+81*almom^3*Ca^2*N_F*Noda^2
-240*almom^2*Ca^2*N_F*Nda^2*pi^2
-1782*almom^2*Ca^2*N_F*Nda^2
+328*almom^2*Ca^2*N_F*Nda*Noda*pi^2
+2295*almom^2*Ca^2*N_F*Nda*Noda
-128*almom^2*Ca^2*N_F*Noda^2*pi^2
-783*almom^2*Ca^2*N_F*Noda^2
-192*almom^2*Ca*Cf*N_F^2*Nf*Noda*pi^2
-1296*almom^2*Ca*Cf*N_F^2*Nf*Noda
+64*almom^2*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
+432*almom^2*Ca*N_F*Nda*Nf*Noda*Tf
+256*almom^2*Ca*N_F*Nf*Noda^2*pi^2*Tf
+1728*almom^2*Ca*N_F*Nf*Noda^2*Tf
-192*almom^2*Ca*Nda*Noda^2*pi^2*Tf
-648*almom^2*Ca*Nda*Noda^2*Tf
-96*almom^2*Ca*Noda^3*pi^2*Tf
-324*almom^2*Ca*Noda^3*Tf
-972*almom*Ca^2*N_F*Nda^2
-352*almom*Ca^2*N_F*Nda*Noda*pi^2
-702*almom*Ca^2*N_F*Nda*Noda
+208*almom*Ca^2*N_F*Noda^2*pi^2
+702*almom*Ca^2*N_F*Noda^2
+384*almom*Ca*Cf*N_F^2*Nf*Noda*pi^2
+1296*almom*Ca*Cf*N_F^2*Nf*Noda
-256*almom*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
-864*almom*Ca*N_F*Nda*Nf*Noda*Tf
-512*almom*Ca*N_F*Nf*Noda^2*pi^2*Tf
-1728*almom*Ca*N_F*Nf*Noda^2*Tf
-1152*almom*Ca*Nda*Noda^2*pi^2*Tf
-3888*almom*Ca*Nda*Noda^2*Tf
+832*almom*Ca*Noda^3*pi^2*Tf
+2808*almom*Ca*Noda^3*Tf
-512*almom*Nf*Noda^3*pi^2*Tf^2
-1728*almom*Nf*Noda^3*Tf^2
+288*Ca^2*N_F*Nda^2*pi^2
+972*Ca^2*N_F*Nda^2
-288*Ca^2*N_F*Nda*Noda*pi^2
-972*Ca^2*N_F*Nda*Noda
-7344*Ca^2*N_F*Noda^2
-960*Ca*Cf*N_F^2*Nf*Noda*pi^2
+960*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
+960*Ca*N_F*Nf*Noda^2*pi^2*Tf
+4320*Ca*N_F*Nf*Noda^2*Tf
-1152*Ca*Nda*Noda^2*pi^2*Tf
-3888*Ca*Nda*Noda^2*Tf
+2592*Cf*N_F*Nf*Noda^2*Tf)/(648*N_F*Noda^2)*amom^3;

gamma_A_momq(amom,almom) :=

( - 3*almom*Ca*Nda + 3*almom*Ca*Noda + 9*Ca*Nda - 13*Ca*Noda 
+ 8*Nf*Noda*Tf)/(6*Noda)*amom 

+ ( - 72*psiprime(1/3)*almom^3*Ca^2*N_F*Nda^2
+108*psiprime(1/3)*almom^3*Ca^2*N_F*Nda*Noda
-36*psiprime(1/3)*almom^3*Ca^2*N_F*Noda^2
+360*psiprime(1/3)*almom^2*Ca^2*N_F*Nda^2
-708*psiprime(1/3)*almom^2*Ca^2*N_F*Nda*Noda
+300*psiprime(1/3)*almom^2*Ca^2*N_F*Noda^2
+192*psiprime(1/3)*almom^2*Ca*N_F*Nda*Nf*Noda*Tf
-96*psiprime(1/3)*almom^2*Ca*N_F*Nf*Noda^2*Tf
-576*psiprime(1/3)*almom^2*Ca*Nda*Noda^2*Tf
+576*psiprime(1/3)*almom^2*Ca*Noda^3*Tf
-792*psiprime(1/3)*almom*Ca^2*N_F*Nda^2
+948*psiprime(1/3)*almom*Ca^2*N_F*Nda*Noda
-156*psiprime(1/3)*almom*Ca^2*N_F*Noda^2
+288*psiprime(1/3)*almom*Ca*Cf*N_F*Nda*Noda
-288*psiprime(1/3)*almom*Ca*Cf*N_F*Noda^2
-384*psiprime(1/3)*almom*Ca*N_F*Nda*Nf*Noda*Tf
+384*psiprime(1/3)*almom*Ca*N_F*Nf*Noda^2*Tf
+1728*psiprime(1/3)*almom*Ca*Nda*Noda^2*Tf
-2496*psiprime(1/3)*almom*Ca*Noda^3*Tf
+1536*psiprime(1/3)*almom*Nf*Noda^3*Tf^2
+1080*psiprime(1/3)*Ca^2*N_F*Nda^2
-156*psiprime(1/3)*Ca^2*N_F*Nda*Noda
-2028*psiprime(1/3)*Ca^2*N_F*Noda^2
-864*psiprime(1/3)*Ca*Cf*N_F*Nda*Noda
+1248*psiprime(1/3)*Ca*Cf*N_F*Noda^2
+960*psiprime(1/3)*Ca*N_F*Nda*Nf*Noda*Tf
+1248*psiprime(1/3)*Ca*N_F*Nf*Noda^2*Tf
-768*psiprime(1/3)*Cf*N_F*Nf*Noda^2*Tf
+48*almom^3*Ca^2*N_F*Nda^2*pi^2
+1296*almom^3*Ca^2*N_F*Nda^2
-72*almom^3*Ca^2*N_F*Nda*Noda*pi^2
-972*almom^3*Ca^2*N_F*Nda*Noda
+24*almom^3*Ca^2*N_F*Noda^2*pi^2
+162*almom^3*Ca^2*N_F*Noda^2
-240*almom^2*Ca^2*N_F*Nda^2*pi^2
+4293*almom^2*Ca^2*N_F*Nda^2
+472*almom^2*Ca^2*N_F*Nda*Noda*pi^2
-1539*almom^2*Ca^2*N_F*Nda*Noda
-200*almom^2*Ca^2*N_F*Noda^2*pi^2
-162*almom^2*Ca^2*N_F*Noda^2
-128*almom^2*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
+64*almom^2*Ca*N_F*Nf*Noda^2*pi^2*Tf
+384*almom^2*Ca*Nda*Noda^2*pi^2*Tf
+1296*almom^2*Ca*Nda*Noda^2*Tf
-384*almom^2*Ca*Noda^3*pi^2*Tf
-1296*almom^2*Ca*Noda^3*Tf
+528*almom*Ca^2*N_F*Nda^2*pi^2
+10854*almom*Ca^2*N_F*Nda^2
-632*almom*Ca^2*N_F*Nda*Noda*pi^2
+378*almom*Ca^2*N_F*Nda*Noda
+104*almom*Ca^2*N_F*Noda^2*pi^2
-1998*almom*Ca^2*N_F*Noda^2
-192*almom*Ca*Cf*N_F*Nda*Noda*pi^2
-2592*almom*Ca*Cf*N_F*Nda*Noda
+192*almom*Ca*Cf*N_F*Noda^2*pi^2
+2592*almom*Ca*Cf*N_F*Noda^2
+256*almom*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
+864*almom*Ca*N_F*Nda*Nf*Noda*Tf
-256*almom*Ca*N_F*Nf*Noda^2*pi^2*Tf
-864*almom*Ca*N_F*Nf*Noda^2*Tf
-1152*almom*Ca*Nda*Noda^2*pi^2*Tf
-3888*almom*Ca*Nda*Noda^2*Tf
+1664*almom*Ca*Noda^3*pi^2*Tf
+5616*almom*Ca*Noda^3*Tf
-1024*almom*Nf*Noda^3*pi^2*Tf^2
-3456*almom*Nf*Noda^3*Tf^2
-720*Ca^2*N_F*Nda^2*pi^2
+2673*Ca^2*N_F*Nda^2
+104*Ca^2*N_F*Nda*Noda*pi^2
+1755*Ca^2*N_F*Nda*Noda
+1352*Ca^2*N_F*Noda^2*pi^2
+3456*Ca^2*N_F*Noda^2
+576*Ca*Cf*N_F*Nda*Noda*pi^2
+7776*Ca*Cf*N_F*Nda*Noda
-832*Ca*Cf*N_F*Noda^2*pi^2
-11232*Ca*Cf*N_F*Noda^2
-640*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
-3024*Ca*N_F*Nda*Nf*Noda*Tf
-832*Ca*N_F*Nf*Noda^2*pi^2*Tf
-432*Ca*N_F*Nf*Noda^2*Tf
+512*Cf*N_F*Nf*Noda^2*pi^2*Tf
+12096*Cf*N_F*Nf*Noda^2*Tf)/(1296*N_F*Noda^2)*amom^2;

gamma_al_momq(amom,almom) :=

( - 6*almom^2*Ca*Nda - 3*almom^2*Ca*Noda - 36*almom*Ca*Nda + 26*almom*Ca*Noda 
- 16*almom*Nf*Noda*Tf - 36*Ca*Nda)/(12*almom*Noda)*amom 

+ ( - 72*psiprime(1/3)*almom^4*Ca^2*N_F*Nda^2
+18*psiprime(1/3)*almom^4*Ca^2*N_F*Noda^2
-288*psiprime(1/3)*almom^3*Ca^2*N_F*Nda^2
+456*psiprime(1/3)*almom^3*Ca^2*N_F*Nda*Noda
-228*psiprime(1/3)*almom^3*Ca^2*N_F*Noda^2
-192*psiprime(1/3)*almom^3*Ca*N_F*Nda*Nf*Noda*Tf
+96*psiprime(1/3)*almom^3*Ca*N_F*Nf*Noda^2*Tf
-576*psiprime(1/3)*almom^3*Ca*Nda*Noda^2*Tf
-288*psiprime(1/3)*almom^3*Ca*Noda^3*Tf
+72*psiprime(1/3)*almom^2*Ca^2*N_F*Nda^2
-1920*psiprime(1/3)*almom^2*Ca^2*N_F*Nda*Noda
+390*psiprime(1/3)*almom^2*Ca^2*N_F*Noda^2
+288*psiprime(1/3)*almom^2*Ca*Cf*N_F*Nda*Noda
+144*psiprime(1/3)*almom^2*Ca*Cf*N_F*Noda^2
+384*psiprime(1/3)*almom^2*Ca*N_F*Nda*Nf*Noda*Tf
-384*psiprime(1/3)*almom^2*Ca*N_F*Nf*Noda^2*Tf
-3456*psiprime(1/3)*almom^2*Ca*Nda*Noda^2*Tf
+2496*psiprime(1/3)*almom^2*Ca*Noda^3*Tf
-1536*psiprime(1/3)*almom^2*Nf*Noda^3*Tf^2
-1296*psiprime(1/3)*almom*Ca^2*N_F*Nda^2
-2112*psiprime(1/3)*almom*Ca^2*N_F*Nda*Noda
+2028*psiprime(1/3)*almom*Ca^2*N_F*Noda^2
+1728*psiprime(1/3)*almom*Ca*Cf*N_F*Nda*Noda
-1248*psiprime(1/3)*almom*Ca*Cf*N_F*Noda^2
-960*psiprime(1/3)*almom*Ca*N_F*Nda*Nf*Noda*Tf
-1248*psiprime(1/3)*almom*Ca*N_F*Nf*Noda^2*Tf
-3456*psiprime(1/3)*almom*Ca*Nda*Noda^2*Tf
+768*psiprime(1/3)*almom*Cf*N_F*Nf*Noda^2*Tf
-2160*psiprime(1/3)*Ca^2*N_F*Nda^2
-2808*psiprime(1/3)*Ca^2*N_F*Nda*Noda
+1728*psiprime(1/3)*Ca*Cf*N_F*Nda*Noda
+48*almom^4*Ca^2*N_F*Nda^2*pi^2
-12*almom^4*Ca^2*N_F*Noda^2*pi^2
+192*almom^3*Ca^2*N_F*Nda^2*pi^2
-3078*almom^3*Ca^2*N_F*Nda^2
-304*almom^3*Ca^2*N_F*Nda*Noda*pi^2
-567*almom^3*Ca^2*N_F*Nda*Noda
+152*almom^3*Ca^2*N_F*Noda^2*pi^2
+567*almom^3*Ca^2*N_F*Noda^2
+128*almom^3*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
-64*almom^3*Ca*N_F*Nf*Noda^2*pi^2*Tf
+384*almom^3*Ca*Nda*Noda^2*pi^2*Tf
+1296*almom^3*Ca*Nda*Noda^2*Tf
+192*almom^3*Ca*Noda^3*pi^2*Tf
+648*almom^3*Ca*Noda^3*Tf
-48*almom^2*Ca^2*N_F*Nda^2*pi^2
-17334*almom^2*Ca^2*N_F*Nda^2
+1280*almom^2*Ca^2*N_F*Nda*Noda*pi^2
+3429*almom^2*Ca^2*N_F*Nda*Noda
-260*almom^2*Ca^2*N_F*Noda^2*pi^2
+1269*almom^2*Ca^2*N_F*Noda^2
-192*almom^2*Ca*Cf*N_F*Nda*Noda*pi^2
-2592*almom^2*Ca*Cf*N_F*Nda*Noda
-96*almom^2*Ca*Cf*N_F*Noda^2*pi^2
-1296*almom^2*Ca*Cf*N_F*Noda^2
-256*almom^2*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
-864*almom^2*Ca*N_F*Nda*Nf*Noda*Tf
+256*almom^2*Ca*N_F*Nf*Noda^2*pi^2*Tf
+864*almom^2*Ca*N_F*Nf*Noda^2*Tf
+2304*almom^2*Ca*Nda*Noda^2*pi^2*Tf
+7776*almom^2*Ca*Nda*Noda^2*Tf
-1664*almom^2*Ca*Noda^3*pi^2*Tf
-5616*almom^2*Ca*Noda^3*Tf
+1024*almom^2*Nf*Noda^3*pi^2*Tf^2
+3456*almom^2*Nf*Noda^3*Tf^2
+864*almom*Ca^2*N_F*Nda^2*pi^2
-2430*almom*Ca^2*N_F*Nda^2
+1408*almom*Ca^2*N_F*Nda*Noda*pi^2
-1269*almom*Ca^2*N_F*Nda*Noda
-1352*almom*Ca^2*N_F*Noda^2*pi^2
-3456*almom*Ca^2*N_F*Noda^2
-1152*almom*Ca*Cf*N_F*Nda*Noda*pi^2
-15552*almom*Ca*Cf*N_F*Nda*Noda
+832*almom*Ca*Cf*N_F*Noda^2*pi^2
+11232*almom*Ca*Cf*N_F*Noda^2
+640*almom*Ca*N_F*Nda*Nf*Noda*pi^2*Tf
+6912*almom*Ca*N_F*Nda*Nf*Noda*Tf
+832*almom*Ca*N_F*Nf*Noda^2*pi^2*Tf
+432*almom*Ca*N_F*Nf*Noda^2*Tf
+2304*almom*Ca*Nda*Noda^2*pi^2*Tf
+7776*almom*Ca*Nda*Noda^2*Tf
-512*almom*Cf*N_F*Nf*Noda^2*pi^2*Tf
-12096*almom*Cf*N_F*Nf*Noda^2*Tf
+1440*Ca^2*N_F*Nda^2*pi^2
+38880*Ca^2*N_F*Nda^2
+1872*Ca^2*N_F*Nda*Noda*pi^2
+2268*Ca^2*N_F*Nda*Noda
-1152*Ca*Cf*N_F*Nda*Noda*pi^2
-15552*Ca*Cf*N_F*Nda*Noda
+5184*Ca*N_F*Nda*Nf*Noda*Tf)/(1296*almom*N_F*Noda^2)*amom^2;

gamma_c_momq(amom,almom) :=

(Ca*( - 2*almom*Nda + almom*Noda - 6*Nda - 3*Noda))/(4*Noda)*amom 

+ (Ca*( - 48*psiprime(1/3)*almom^3*Ca*N_F*Nda^2
+48*psiprime(1/3)*almom^3*Ca*N_F*Nda*Noda
-12*psiprime(1/3)*almom^3*Ca*N_F*Noda^2
-48*psiprime(1/3)*almom^2*Ca*N_F*Nda^2
-144*psiprime(1/3)*almom^2*Ca*N_F*Nda*Noda
+84*psiprime(1/3)*almom^2*Ca*N_F*Noda^2
-384*psiprime(1/3)*almom^2*Nda*Noda^2*Tf
+192*psiprime(1/3)*almom^2*Noda^3*Tf
+48*psiprime(1/3)*almom*Ca*N_F*Nda^2
-336*psiprime(1/3)*almom*Ca*N_F*Nda*Noda
+12*psiprime(1/3)*almom*Ca*N_F*Noda^2
+192*psiprime(1/3)*almom*Cf*N_F*Nda*Noda
-96*psiprime(1/3)*almom*Cf*N_F*Noda^2
-1152*psiprime(1/3)*almom*Nda*Noda^2*Tf
-576*psiprime(1/3)*almom*Noda^3*Tf
-720*psiprime(1/3)*Ca*N_F*Nda^2
-1296*psiprime(1/3)*Ca*N_F*Nda*Noda
-468*psiprime(1/3)*Ca*N_F*Noda^2
+576*psiprime(1/3)*Cf*N_F*Nda*Noda
+288*psiprime(1/3)*Cf*N_F*Noda^2
+32*almom^3*Ca*N_F*Nda^2*pi^2
+432*almom^3*Ca*N_F*Nda^2
-32*almom^3*Ca*N_F*Nda*Noda*pi^2
-432*almom^3*Ca*N_F*Nda*Noda
+8*almom^3*Ca*N_F*Noda^2*pi^2
+108*almom^3*Ca*N_F*Noda^2
+32*almom^2*Ca*N_F*Nda^2*pi^2
+1188*almom^2*Ca*N_F*Nda^2
+96*almom^2*Ca*N_F*Nda*Noda*pi^2
-810*almom^2*Ca*N_F*Nda*Noda
-56*almom^2*Ca*N_F*Noda^2*pi^2
+256*almom^2*Nda*Noda^2*pi^2*Tf
+864*almom^2*Nda*Noda^2*Tf
-128*almom^2*Noda^3*pi^2*Tf
-432*almom^2*Noda^3*Tf
-32*almom*Ca*N_F*Nda^2*pi^2
-3132*almom*Ca*N_F*Nda^2
+224*almom*Ca*N_F*Nda*Noda*pi^2
+594*almom*Ca*N_F*Nda*Noda
-8*almom*Ca*N_F*Noda^2*pi^2
-1134*almom*Ca*N_F*Noda^2
-128*almom*Cf*N_F*Nda*Noda*pi^2
-1728*almom*Cf*N_F*Nda*Noda
+64*almom*Cf*N_F*Noda^2*pi^2
+864*almom*Cf*N_F*Noda^2
+768*almom*Nda*Noda^2*pi^2*Tf
+2592*almom*Nda*Noda^2*Tf
+384*almom*Noda^3*pi^2*Tf
+1296*almom*Noda^3*Tf
+480*Ca*N_F*Nda^2*pi^2
+5670*Ca*N_F*Nda^2
+864*Ca*N_F*Nda*Noda*pi^2
+1917*Ca*N_F*Nda*Noda
+312*Ca*N_F*Noda^2*pi^2
+1080*Ca*N_F*Noda^2
-384*Cf*N_F*Nda*Noda*pi^2
-5184*Cf*N_F*Nda*Noda
-192*Cf*N_F*Noda^2*pi^2
-2592*Cf*N_F*Noda^2
+864*N_F*Nda*Nf*Noda*Tf
+432*N_F*Nf*Noda^2*Tf))/(864*N_F*Noda^2)*amom^2;

gamma_q_momq(amom,almom) :=

(almom*Noda*Tf)/N_F*amom 

+ (12*psiprime(1/3)*almom^3*Ca*Cf*N_F^2
-18*psiprime(1/3)*almom^3*Ca*N_F*Noda*Tf
-24*psiprime(1/3)*almom^2*Ca*Cf*N_F^2
+48*psiprime(1/3)*almom^2*Ca*N_F*Noda*Tf
+96*psiprime(1/3)*almom^2*Noda^2*Tf^2
+60*psiprime(1/3)*almom*Ca*Cf*N_F^2
+18*psiprime(1/3)*almom*Ca*N_F*Noda*Tf
-48*psiprime(1/3)*almom*Cf*N_F*Noda*Tf
-8*almom^3*Ca*Cf*N_F^2*pi^2
-108*almom^3*Ca*Cf*N_F^2
+12*almom^3*Ca*N_F*Noda*pi^2*Tf
+162*almom^3*Ca*N_F*Noda*Tf
+16*almom^2*Ca*Cf*N_F^2*pi^2
-81*almom^2*Ca*Cf*N_F^2
-32*almom^2*Ca*N_F*Noda*pi^2*Tf
+162*almom^2*Ca*N_F*Noda*Tf
-64*almom^2*Noda^2*pi^2*Tf^2
-216*almom^2*Noda^2*Tf^2
-40*almom*Ca*Cf*N_F^2*pi^2
+216*almom*Ca*Cf*N_F^2
-12*almom*Ca*N_F*Noda*pi^2*Tf
-540*almom*Ca*N_F*Noda*Tf
+32*almom*Cf*N_F*Noda*pi^2*Tf
+432*almom*Cf*N_F*Noda*Tf
+675*Ca*Cf*N_F^2
-162*Cf^2*N_F^2
-216*Cf*N_F^2*Nf*Tf)/(108*N_F^2)*amom^2;

amom := a 

+ ( - 12*psiprime(1/3)*al^2*Ca*N_F*Nda
+6*psiprime(1/3)*al^2*Ca*N_F*Noda
+24*psiprime(1/3)*al*Ca*N_F*Nda
-24*psiprime(1/3)*al*Ca*N_F*Noda
-96*psiprime(1/3)*al*Noda^2*Tf
-60*psiprime(1/3)*Ca*N_F*Nda
-78*psiprime(1/3)*Ca*N_F*Noda
+48*psiprime(1/3)*Cf*N_F*Noda
+8*al^2*Ca*N_F*Nda*pi^2
+54*al^2*Ca*N_F*Nda
-4*al^2*Ca*N_F*Noda*pi^2
-27*al^2*Ca*N_F*Noda
-16*al*Ca*N_F*Nda*pi^2
-54*al*Ca*N_F*Nda
+16*al*Ca*N_F*Noda*pi^2
+54*al*Ca*N_F*Noda
+64*al*Noda^2*pi^2*Tf
+216*al*Noda^2*Tf
+40*Ca*N_F*Nda*pi^2
+52*Ca*N_F*Noda*pi^2
+993*Ca*N_F*Noda
-32*Cf*N_F*Noda*pi^2
-432*Cf*N_F*Noda
-240*N_F*Nf*Noda*Tf)/(108*N_F*Noda)*a^2;

almom := al 

+ (18*al^3*Ca*Nda - 9*al^3*Ca*Noda + 54*al^2*Ca*Nda - 36*al^2*Ca*Noda 
+ 234*al*Ca*Nda - 97*al*Ca*Noda + 80*al*Nf*Noda*Tf + 90*Ca*Nda)/(36*Noda)*a;

c_g_momq(a,al) := 1 

+ (12*psiprime(1/3)*al^2*Ca*N_F*Nda
-6*psiprime(1/3)*al^2*Ca*N_F*Noda
-24*psiprime(1/3)*al*Ca*N_F*Nda
+24*psiprime(1/3)*al*Ca*N_F*Noda
+96*psiprime(1/3)*al*Noda^2*Tf
+60*psiprime(1/3)*Ca*N_F*Nda
+78*psiprime(1/3)*Ca*N_F*Noda
-48*psiprime(1/3)*Cf*N_F*Noda
-8*al^2*Ca*N_F*Nda*pi^2
-54*al^2*Ca*N_F*Nda
+4*al^2*Ca*N_F*Noda*pi^2
+27*al^2*Ca*N_F*Noda
+16*al*Ca*N_F*Nda*pi^2
+54*al*Ca*N_F*Nda
-16*al*Ca*N_F*Noda*pi^2
-54*al*Ca*N_F*Noda
-64*al*Noda^2*pi^2*Tf
-216*al*Noda^2*Tf
-40*Ca*N_F*Nda*pi^2
-52*Ca*N_F*Noda*pi^2
-993*Ca*N_F*Noda
+32*Cf*N_F*Noda*pi^2
+432*Cf*N_F*Noda
+240*N_F*Nf*Noda*Tf)/(216*N_F*Noda)*a;

c_A_momq(a,al) := 1 

+ ( - 18*al^2*Ca*Nda + 9*al^2*Ca*Noda - 18*al*Ca*Nda + 18*al*Ca*Noda 
- 108*Ca*Nda + 97*Ca*Noda - 80*Nf*Noda*Tf)/(36*Noda)*a;

c_c_momq(a,al) := 1 + (Ca*(2*Nda + Noda))/Noda*a;

c_q_momq(a,al) := 1 - (al*Noda*Tf)/N_F*a;


   sumgraphmagaqqms :=

       + Sigma_1 * (
          - 1
          )

       + a*Tf*Sigma_5 * (
          - 4/3*alr*N_F^(-1)*Noda
          - 8/27*pi^2*alr*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*alr*N_F^(-1)*Noda
          )

       + a*Tf*Sigma_4 * (
          - 2/3*alr*N_F^(-1)*Noda
          - 8/27*pi^2*alr*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*alr*N_F^(-1)*Noda
          )

       + a*Tf*Sigma_3 * (
          - 2/3*alr*N_F^(-1)*Noda
          - 8/27*pi^2*alr*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*alr*N_F^(-1)*Noda
          )

       + a*Tf*Sigma_2 * (
          - 4/3*alr*N_F^(-1)*Noda
          - 8/27*pi^2*alr*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*alr*N_F^(-1)*Noda
          )

       + a*Tf*Sigma_1 * (
          - 2*alr*N_F^(-1)*Noda
          - 8/27*pi^2*alr*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*alr*N_F^(-1)*Noda
          )

       + a*Ca*Sigma_6 * (
          - 11/27*pi^2
          + 2/27*pi^2*Nda*Noda^(-1)
          - 4/27*pi^2*alr
          + 4/27*pi^2*alr*Nda*Noda^(-1)
          - 1/27*pi^2*alr^2
          + 2/27*pi^2*alr^2*Nda*Noda^(-1)
          + 11/18*psiprime(1/3)
          - 1/9*psiprime(1/3)*Nda*Noda^(-1)
          + 2/9*psiprime(1/3)*alr
          - 2/9*psiprime(1/3)*alr*Nda*Noda^(-1)
          + 1/18*psiprime(1/3)*alr^2
          - 1/9*psiprime(1/3)*alr^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_5 * (
          - 7/3
          + 2/3*Nda*Noda^(-1)
          + 2/3*alr
          - 2/3*alr*Nda*Noda^(-1)
          + 1/3*alr^2
          - 2/3*alr^2*Nda*Noda^(-1)
          - 5/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 1/27*pi^2*alr^2
          - 2/27*pi^2*alr^2*Nda*Noda^(-1)
          + 5/18*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_4 * (
          - 5/3
          + 5/6*Nda*Noda^(-1)
          + 5/6*alr
          - 5/6*alr*Nda*Noda^(-1)
          + 1/6*alr^2
          - 1/3*alr^2*Nda*Noda^(-1)
          - 2/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 2/27*pi^2*alr
          - 2/27*pi^2*alr*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_3 * (
          - 5/3
          + 5/6*Nda*Noda^(-1)
          + 5/6*alr
          - 5/6*alr*Nda*Noda^(-1)
          + 1/6*alr^2
          - 1/3*alr^2*Nda*Noda^(-1)
          - 2/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 2/27*pi^2*alr
          - 2/27*pi^2*alr*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_2 * (
          - 7/3
          + 2/3*Nda*Noda^(-1)
          + 2/3*alr
          - 2/3*alr*Nda*Noda^(-1)
          + 1/3*alr^2
          - 2/3*alr^2*Nda*Noda^(-1)
          - 5/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 1/27*pi^2*alr^2
          - 2/27*pi^2*alr^2*Nda*Noda^(-1)
          + 5/18*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^2*Nda*Noda^(-1)
          )

       + a*Ca*Sigma_1 * (
          - 13/4
          - 3/2*Nda*Noda^(-1)
          + 1/4*alr^2
          - 1/2*alr^2*Nda*Noda^(-1)
          - 13/54*pi^2
          - 5/27*pi^2*Nda*Noda^(-1)
          - 2/27*pi^2*alr
          + 2/27*pi^2*alr*Nda*Noda^(-1)
          + 1/54*pi^2*alr^2
          - 1/27*pi^2*alr^2*Nda*Noda^(-1)
          + 13/36*psiprime(1/3)
          + 5/18*psiprime(1/3)*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr*Nda*Noda^(-1)
          - 1/36*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^2*Nda*Noda^(-1)
          )

       + a*Cf*Sigma_6 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + a*Cf*Sigma_5 * (
          + 8/3
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + a*Cf*Sigma_4 * (
          + 4/3
          )

       + a*Cf*Sigma_3 * (
          + 4/3
          )

       + a*Cf*Sigma_2 * (
          + 8/3
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + a*Cf*Sigma_1 * (
          + 2
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          );


   sumgraphmagaqqmomq :=

       + Sigma_1*(
          - 1
          )

       + amom*Tf*Sigma_5*(
          - 4/3*almom*N_F^(-1)*Noda
          - 8/27*pi^2*almom*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*almom*N_F^(-1)*Noda
          )

       + amom*Tf*Sigma_4*(
          - 2/3*almom*N_F^(-1)*Noda
          - 8/27*pi^2*almom*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*almom*N_F^(-1)*Noda
          )

       + amom*Tf*Sigma_3*(
          - 2/3*almom*N_F^(-1)*Noda
          - 8/27*pi^2*almom*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*almom*N_F^(-1)*Noda
          )

       + amom*Tf*Sigma_2*(
          - 4/3*almom*N_F^(-1)*Noda
          - 8/27*pi^2*almom*N_F^(-1)*Noda
          + 4/9*psiprime(1/3)*almom*N_F^(-1)*Noda
          )

       + amom*Ca*Sigma_6*(
          - 11/27*pi^2
          + 2/27*pi^2*Nda*Noda^(-1)
          - 4/27*pi^2*almom
          + 4/27*pi^2*almom*Nda*Noda^(-1)
          - 1/27*pi^2*almom^2
          + 2/27*pi^2*almom^2*Nda*Noda^(-1)
          + 11/18*psiprime(1/3)
          - 1/9*psiprime(1/3)*Nda*Noda^(-1)
          + 2/9*psiprime(1/3)*almom
          - 2/9*psiprime(1/3)*almom*Nda*Noda^(-1)
          + 1/18*psiprime(1/3)*almom^2
          - 1/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_5*(
          - 7/3
          + 2/3*Nda*Noda^(-1)
          + 2/3*almom
          - 2/3*almom*Nda*Noda^(-1)
          + 1/3*almom^2
          - 2/3*almom^2*Nda*Noda^(-1)
          - 5/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 1/27*pi^2*almom^2
          - 2/27*pi^2*almom^2*Nda*Noda^(-1)
          + 5/18*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*almom^2
          + 1/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_4*(
          - 5/3
          + 5/6*Nda*Noda^(-1)
          + 5/6*almom
          - 5/6*almom*Nda*Noda^(-1)
          + 1/6*almom^2
          - 1/3*almom^2*Nda*Noda^(-1)
          - 2/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 2/27*pi^2*almom
          - 2/27*pi^2*almom*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*almom
          + 1/9*psiprime(1/3)*almom*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_3*(
          - 5/3
          + 5/6*Nda*Noda^(-1)
          + 5/6*almom
          - 5/6*almom*Nda*Noda^(-1)
          + 1/6*almom^2
          - 1/3*almom^2*Nda*Noda^(-1)
          - 2/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 2/27*pi^2*almom
          - 2/27*pi^2*almom*Nda*Noda^(-1)
          + 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/9*psiprime(1/3)*almom
          + 1/9*psiprime(1/3)*almom*Nda*Noda^(-1)
          )

       + amom*Ca*Sigma_2*(
          - 7/3
          + 2/3*Nda*Noda^(-1)
          + 2/3*almom
          - 2/3*almom*Nda*Noda^(-1)
          + 1/3*almom^2
          - 2/3*almom^2*Nda*Noda^(-1)
          - 5/27*pi^2
          - 2/27*pi^2*Nda*Noda^(-1)
          + 1/27*pi^2*almom^2
          - 2/27*pi^2*almom^2*Nda*Noda^(-1)
          + 5/18*psiprime(1/3)
          + 1/9*psiprime(1/3)*Nda*Noda^(-1)
          - 1/18*psiprime(1/3)*almom^2
          + 1/9*psiprime(1/3)*almom^2*Nda*Noda^(-1)
          )

       + amom*Cf*Sigma_6*(
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + amom*Cf*Sigma_5*(
          + 8/3
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + amom*Cf*Sigma_4*(
          + 4/3
          )

       + amom*Cf*Sigma_3*(
          + 4/3
          )

       + amom*Cf*Sigma_2*(
          + 8/3
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


